Thermodynamics of ideal spin fluids and pseudo-gauge ambiguity

Conserved currents of relativistic spin fluids derived from microscopic models are known to violate local thermodynamic relations. We present a systematic analysis of pseudo-gauge improvements in ideal spin hydrodynamics and identify a family of pseudo-gauges where standard thermodynamic relations are satisfied. We quantify pseudo-gauge ambiguities in the spin equation of state and derive universal thermodynamic relations that apply to conserved currents in any pseudo-gauge. As an application, we extract the thermodynamic variables and equations of state for free Dirac fermions and scalar fields.

==> SpinThermodynamics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    833812,      21203]
NotebookOptionsPosition[    794476,      20563]
NotebookOutlinePosition[    794898,      20580]
CellTagsIndexPosition[    794855,      20577]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This is the supplementary Mathematica notebook for \
\[OpenCurlyDoubleQuote]",
 StyleBox["Thermodynamics of ideal spin fluids and pseudo-gauge ambiguity",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]"
}], "Text",
 CellChangeTimes->{{3.97792444931942*^9, 
  3.977924463502297*^9}},ExpressionUUID->"052dfb75-1b0c-4d92-9b04-\
7c66ceabe2e1"],

Cell[CellGroupData[{

Cell["Useful definitions", "Chapter",
 CellChangeTimes->{{3.977917389960884*^9, 
  3.977917398932506*^9}},ExpressionUUID->"a7819ece-1610-4794-8ae5-\
4e72de8ee20a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"T0", ">", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975519070510243*^9, 3.9755190773943996`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fd97911e-18d7-4cc9-8f5c-9a3ce1fac47e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nullFunc", "[", 
    RowBox[{
    "vT_", ",", "v\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{3.9754221783335857`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"290a7494-4a9f-41b6-81d6-387f7953ebce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZeroFunc", "[", 
   RowBox[{"T_", ",", "A_"}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.9754901764810543`*^9, 3.9754901874351063`*^9}, {
   3.975560128950179*^9, 3.975560146195739*^9}, {3.97585420123919*^9, 
   3.9758542124002943`*^9}, {3.9760005518527927`*^9, 3.976000568732902*^9}, {
   3.976002669515503*^9, 3.976002678866095*^9}, {3.976089479403335*^9, 
   3.976089479587496*^9}, 3.977379473170618*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"fca00f7d-0da7-4e7b-b6ef-09090de5e6e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FunctionConstructor0", "[", "FF_", "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"TX", ",", "AX"}], "}"}], ",", 
    RowBox[{
     SubscriptBox["FF", "0"], "[", 
     RowBox[{"TX", ",", "\[Nu]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionConstructor2", "[", "FF_", "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"TX", ",", "AX"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["FF", "0"], "[", 
      RowBox[{"TX", ",", "\[Nu]"}], "]"}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["FF", "a"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox["TX", "2"], 
      RowBox[{"(", 
       RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
        RowBox[{"2", "AX"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["FF", "\[Omega]"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox["TX", "2"], "2", "AX"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionConstructor4", "[", "FF_", "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"TX", ",", "AX"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["FF", "0"], "[", 
      RowBox[{"TX", ",", "\[Nu]"}], "]"}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["FF", "a"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox["TX", "2"], 
      RowBox[{"(", 
       RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
        RowBox[{"2", "AX"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["FF", "\[Omega]"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox["TX", "2"], "2", "AX"}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       SubscriptBox["FF", "aa"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["TX", "2"], 
         RowBox[{"(", 
          RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
           RowBox[{"2", "AX"}]}], ")"}]}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       SubscriptBox["FF", "\[Omega]\[Omega]"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["TX", "2"], "2", "AX"}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["FF", 
        RowBox[{"a", " ", "\[Omega]"}]], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["TX", "2"], 
        RowBox[{"(", 
         RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
          RowBox[{"2", "AX"}]}], ")"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["TX", "2"], "2", "AX"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       SubscriptBox["FF", "x"], "[", 
       RowBox[{"TX", ",", "\[Nu]"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["TX", "2"], "v\[Alpha]w"}], ")"}], "2"]}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.976085671866178*^9, 3.976085757558783*^9}, {
   3.9760857951008263`*^9, 3.9760858632490797`*^9}, {3.976085907918593*^9, 
   3.976086032030222*^9}, 3.976086108656372*^9, {3.976086201831023*^9, 
   3.9760862050984097`*^9}, {3.9760864598244*^9, 3.976086468442333*^9}, {
   3.976270539330291*^9, 3.976270558723208*^9}, {3.976980984822802*^9, 
   3.976981064433237*^9}, {3.976981098705584*^9, 3.976981098852541*^9}, {
   3.977130887809164*^9, 3.977130888724327*^9}, {3.977507636075716*^9, 
   3.9775077781600113`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9c6a1c1a-af82-4e64-a411-e6208f6bb427"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScaleVars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v\[Alpha]2", "->", 
      RowBox[{
       SuperscriptBox["\[ScriptE]", "2"], "v\[Alpha]2"}]}], ",", 
     RowBox[{"vw2", "->", 
      RowBox[{
       SuperscriptBox["\[ScriptE]", "2"], "vw2"}]}], ",", 
     RowBox[{"v\[Alpha]w", "->", 
      RowBox[{
       SuperscriptBox["\[ScriptE]", "2"], "v\[Alpha]w"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.977381191357647*^9, 3.977381195294389*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c6d2b15c-119d-4982-82d0-029b032184c7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pseudo-gauge transformation results", "Chapter",
 CellChangeTimes->{{3.977917317975108*^9, 
  3.977917331128108*^9}},ExpressionUUID->"f033451a-783c-480f-b241-\
dca2e6c2d50f"],

Cell["\<\
In this section we collect the results of pseudo-gauge transformations of the \
currents. \
\>", "Text",
 CellChangeTimes->{{3.977918145538718*^9, 
  3.977918205710696*^9}},ExpressionUUID->"a8e6b405-ed17-48ff-a19e-\
6c1cd36660e2"],

Cell[CellGroupData[{

Cell["Belinfante tensor (even levels)", "Section",
 CellChangeTimes->{{3.976000522031775*^9, 3.976000530401779*^9}, {
   3.976688336710294*^9, 3.9766883531358852`*^9}, {3.977379643219256*^9, 
   3.9773796584885263`*^9}, {3.977917411338705*^9, 3.9779174161121273`*^9}, 
   3.977918403619355*^9},ExpressionUUID->"df692569-bbe8-4285-bdec-\
232a0d5928f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nontrivialCoeffsEven", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "7", ",", "8", ",", "9", ",", "13", ",", "15", ",", 
     "16", ",", "25", ",", "27", ",", "29", ",", "31"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976688367286887*^9, 3.976688438502811*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"62ad814e-5746-4bc9-8f7b-ea8de25d57f4"],

Cell[CellGroupData[{

Cell["Term 1", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}},ExpressionUUID->"3469d3f7-891d-4ee2-a956-\
bf341259a436"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "1", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "T0", " ", 
           RowBox[{
            SuperscriptBox["\[CapitalLambda]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"T0", ",", 
             FractionBox["vw2", "2"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["T0", "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalLambda]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"T0", ",", 
             FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}]}], " ", 
       "v\[Alpha]2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"2", "T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], "  ", "vw2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], ")"}], " ", 
       SuperscriptBox["vw2", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], ")"}], " ", "v\[Alpha]2", " ", 
       "vw2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "-", 
         RowBox[{"2", "T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "vw2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "1", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}], " ", "v\[Alpha]2"}], "-", 
      RowBox[{"2", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "1", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "T0", " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "-", 
    RowBox[{"2", "vw2", " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "1", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"4", 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "1", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"v\[Alpha]w", " ", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "1", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"vw2", " ", "2", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.976986506167327*^9, 3.9769865739482613`*^9}, {
   3.976987401548457*^9, 3.9769874058423367`*^9}, 3.9771294012958927`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a34579be-53a0-43e3-8151-d0309bffb7b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 2", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.9769880387425203`*^9, 
  3.97698803885219*^9}},ExpressionUUID->"7c5adad8-a99c-485c-bead-\
0c4361c133a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "2", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{"6", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "2", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["T0", "2"], " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "2", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "vw2"}], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["vw2", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "-", 
    RowBox[{"T0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "vw2", " ", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], "+", 
       RowBox[{"T0", " ", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "2", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"\[CapitalLambda]", "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "+", 
    RowBox[{"vw2", " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["v\[Alpha]w", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "+", 
    RowBox[{"T0", " ", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "2", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "2", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vw2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.976987135897016*^9, 3.976987142236186*^9}, 
   3.976987441130455*^9, {3.976987482905778*^9, 3.9769875101221333`*^9}, 
   3.976987547912397*^9, 3.977129398948483*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"6e267c68-0b12-4d80-a945-8e1c5453f899"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 7", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 
  3.976988307218705*^9}},ExpressionUUID->"3948d066-6962-4944-9775-\
8d100692ec76"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "7", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "vw2"}], " ", "v\[Alpha]2"}], "+", 
          SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14", " ", 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"3", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "vw2"}], "+", 
            RowBox[{"6", " ", "v\[Alpha]2"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "7", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "7", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "7", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], " ", "v\[Alpha]2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "7", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "2"]}], 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], " ", "v\[Alpha]w"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "7", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.976688674057823*^9, {3.976987154010376*^9, 3.976987180974897*^9}, {
   3.976987576801036*^9, 3.976987649419858*^9}, 3.9771293966061707`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"b143d5a1-dafe-4c23-8634-e9ec7017d38d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 8", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 
  3.976988316221199*^9}},ExpressionUUID->"36cc4cc2-3c7e-48fb-a113-\
dc39b92705d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "8", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "5"]}], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "8", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "8", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "8", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"2", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "8", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "2"]}], " ", "v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "8", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.976563334102461*^9, {
   3.976615462274325*^9, 3.9766154954479313`*^9}, {3.976688894098114*^9, 
   3.9766889033180943`*^9}, {3.976987193069457*^9, 3.9769872177565403`*^9}, {
   3.97698726638097*^9, 3.976987280184559*^9}, {3.9769884717424603`*^9, 
   3.9769885121144657`*^9}, 3.977129394991837*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"df9e5672-6070-4584-b599-ab50d8efd0f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 9", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}},ExpressionUUID->"54581101-c290-401f-9315-\
c83f3506250d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "9", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"6", " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "9", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "9", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "9", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"2", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "9", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "2"], "v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "9", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "v\[Alpha]2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"4", " ", "vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562159295623*^9, 3.9765622010175457`*^9}, {3.976562263908208*^9, 
   3.9765625475227337`*^9}, {3.976563313547858*^9, 3.9765633842402067`*^9}, {
   3.976563473910808*^9, 3.97656350324513*^9}, {3.976563541994334*^9, 
   3.9765636328260307`*^9}, {3.976563664546028*^9, 3.97656367208331*^9}, {
   3.976563711788295*^9, 3.976563832589918*^9}, {3.9765638632944508`*^9, 
   3.976563863675058*^9}, {3.9765639325041323`*^9, 3.976563964445733*^9}, {
   3.976564015685623*^9, 3.976564016463814*^9}, {3.976564062908465*^9, 
   3.9765640767027893`*^9}, {3.9766021565872717`*^9, 
   3.9766021751699142`*^9}, {3.9766022203927107`*^9, 3.97660225472337*^9}, {
   3.9766023074991293`*^9, 3.976602337906385*^9}, {3.9766257905865793`*^9, 
   3.976625790811277*^9}, {3.977061182332398*^9, 3.9770612705769663`*^9}, 
   3.977129392802533*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"4a601463-8804-41e1-8a6e-c300d13c719e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 13", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 
  3.977061289864757*^9}},ExpressionUUID->"1844e3a6-d1c5-41c5-ab62-\
305547ada66e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "13", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"3", " ", "vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "vw2"}], " ", "v\[Alpha]2"}], "+", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "vw2", " ", "v\[Alpha]2"}], "+", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "13", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
            SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "13", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "13", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"2", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "13", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], "v\[Alpha]w"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "13", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "v\[Alpha]2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"4", " ", "vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976615833419156*^9, 3.976615868932212*^9}, {3.976688953012961*^9, 
   3.976688953319806*^9}, {3.977061483696657*^9, 3.977061538191783*^9}, 
   3.977129390628997*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"f41e5f7e-6f7c-4c08-bcb7-cdf115afa916"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 15", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 3.977061289864757*^9}, {
  3.977061408521003*^9, 
  3.977061408663145*^9}},ExpressionUUID->"93af576e-5d69-4df2-86ea-\
905670c109a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "15", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "6"}], " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "15", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"7", " ", "vw2", " ", "v\[Alpha]2"}], "+", 
         SuperscriptBox["v\[Alpha]2", "2"], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "vw2"}], " ", "v\[Alpha]2"}], "+", 
          SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "vw2", " ", "v\[Alpha]2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["v\[Alpha]2", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          SuperscriptBox["v\[Alpha]2", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "15", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "vw2"}], "+", "v\[Alpha]2"}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["vw2", "2"]}], "+", 
         RowBox[{"5", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", "T0", " ", "vw2", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "15", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "vw2"}], "+", "v\[Alpha]2"}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "15", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "2"]}], " ", "v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "vw2"}], "+", 
         RowBox[{"3", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["v\[Alpha]w", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "15", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"3", " ", 
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562665600525*^9, 3.97656295043686*^9}, {3.976564128262842*^9, 
   3.9765641286324043`*^9}, {3.9765641760173798`*^9, 3.976564231615902*^9}, {
   3.976564284676704*^9, 3.976564299429058*^9}, {3.976564332131518*^9, 
   3.976564401995653*^9}, {3.976564441680397*^9, 3.9765644603762913`*^9}, {
   3.976564521009515*^9, 3.976564526688155*^9}, {3.9765646056550303`*^9, 
   3.976564647362248*^9}, {3.9765646815442963`*^9, 3.976564709188775*^9}, {
   3.976564765853763*^9, 3.976564800974289*^9}, 3.9765648545525312`*^9, {
   3.9765649109495707`*^9, 3.976564911224895*^9}, {3.976564977852232*^9, 
   3.9765649780884333`*^9}, {3.976565062623749*^9, 3.976565064324464*^9}, {
   3.976565204721019*^9, 3.976565219360992*^9}, {3.9765653414730997`*^9, 
   3.97656535913455*^9}, {3.976565389370771*^9, 3.976565410722259*^9}, {
   3.976565441492613*^9, 3.976565441701068*^9}, {3.9765654843476353`*^9, 
   3.976565547033494*^9}, {3.976565590466428*^9, 3.976565693943479*^9}, {
   3.976565837117353*^9, 3.976565945983015*^9}, {3.976565993497835*^9, 
   3.976566011880624*^9}, {3.9765660712766*^9, 3.976566148948257*^9}, 
   3.9765662038034067`*^9, {3.976566241440522*^9, 3.976566288628489*^9}, {
   3.97656634690062*^9, 3.97656636741749*^9}, {3.976566415385192*^9, 
   3.97656641808412*^9}, {3.9766029322141743`*^9, 3.9766029752291203`*^9}, 
   3.976603034540173*^9, {3.976625040529963*^9, 3.976625040774382*^9}, {
   3.977062038393424*^9, 3.977062145907886*^9}, 3.9771293882580557`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"e87e5b39-ddae-4632-a317-6c7d3e85e947"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 16", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 3.977061289864757*^9}, {
  3.9770614145880404`*^9, 
  3.977061414959744*^9}},ExpressionUUID->"b25ad9c8-62a6-4d43-8630-\
d27ecb4a9249"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "16", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "16", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "5"]}], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "  ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", "  ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "16", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "16", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"2", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["vw2", "2"]}], "+", 
         RowBox[{"9", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", "T0", " ", "vw2", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"vw2", "+", 
            RowBox[{"4", " ", "v\[Alpha]2"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "16", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "2"], " ", "v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"vw2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "16", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562665600525*^9, 3.97656295043686*^9}, {3.976563014834743*^9, 
   3.976563249393367*^9}, {3.9765665079935017`*^9, 3.976566574156849*^9}, {
   3.976566639046258*^9, 3.976566702615662*^9}, {3.9765667543586206`*^9, 
   3.9765667545561037`*^9}, {3.97656686453519*^9, 3.97656700880334*^9}, {
   3.976567068122158*^9, 3.976567080623942*^9}, {3.9765671835360813`*^9, 
   3.9765672351943913`*^9}, {3.976567290326686*^9, 3.976567303766344*^9}, {
   3.976603112518817*^9, 3.976603161664212*^9}, {3.976623883458661*^9, 
   3.976623883821871*^9}, {3.976817136209787*^9, 3.976817138465624*^9}, {
   3.977062389469636*^9, 3.977062412054441*^9}, 3.977129385921365*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"9c3f6b4e-7939-4d9f-8559-bdce395238d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 25", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 3.977061289864757*^9}, {
  3.9770614188981752`*^9, 
  3.977061419639686*^9}},ExpressionUUID->"6e41448f-f412-478b-813e-\
789b2b4ea61d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "25", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "6"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "vw2"}], "+", 
         RowBox[{"5", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"vw2", "+", 
            RowBox[{"4", " ", "v\[Alpha]2"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
            SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "25", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "25", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "4"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "25", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "25", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "25", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562665600525*^9, 3.97656295043686*^9}, {3.976563014834743*^9, 
   3.976563249393367*^9}, {3.9765665079935017`*^9, 3.976566574156849*^9}, {
   3.976566639046258*^9, 3.976566702615662*^9}, {3.9765667543586206`*^9, 
   3.9765667545561037`*^9}, {3.97656686453519*^9, 3.97656700880334*^9}, {
   3.976567068122158*^9, 3.976567080623942*^9}, {3.9765671835360813`*^9, 
   3.9765672351943913`*^9}, {3.976567290326686*^9, 3.976567303766344*^9}, {
   3.976603112518817*^9, 3.976603161664212*^9}, {3.976604865996688*^9, 
   3.9766049031059723`*^9}, {3.97660498946813*^9, 3.976605086020097*^9}, {
   3.976605127632585*^9, 3.976605194907906*^9}, {3.976605229359351*^9, 
   3.976605404387176*^9}, {3.976617946425168*^9, 3.9766179558344173`*^9}, {
   3.9766180236618834`*^9, 3.9766180435944757`*^9}, 3.9766183415436993`*^9, {
   3.976622757198415*^9, 3.976622757637739*^9}, {3.977062608381372*^9, 
   3.977062644658979*^9}, 3.977129382696804*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"4af0f39e-00ce-46b4-975f-58e88cd73b09"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 27", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 3.977061289864757*^9}, {
  3.977061423383004*^9, 
  3.977061423927772*^9}},ExpressionUUID->"4f24743b-239d-474a-bdcb-\
fa001ed85a94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "27", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"6", " ", 
    SuperscriptBox["T0", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "vw2"}], "+", 
         RowBox[{"6", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "27", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "vw2"}], "+", 
         RowBox[{"6", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "27", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "27", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v\[Alpha]2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"v\[Alpha]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
            SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "27", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", "v\[Alpha]2", " ", "v\[Alpha]w", " ", 
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "27", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["vw2", "2"], "+", 
              RowBox[{"6", " ", "vw2", " ", "v\[Alpha]2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["v\[Alpha]2", "2"]}]}], ")"}]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "vw2"}], " ", "v\[Alpha]2"}], "+", 
          SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "vw2"}], "+", 
            RowBox[{"6", " ", "v\[Alpha]2"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "vw2", " ", "v\[Alpha]2"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["v\[Alpha]2", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          SuperscriptBox["v\[Alpha]2", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562665600525*^9, 3.97656295043686*^9}, {3.976563014834743*^9, 
   3.976563249393367*^9}, {3.9765665079935017`*^9, 3.976566574156849*^9}, {
   3.976566639046258*^9, 3.976566702615662*^9}, {3.9765667543586206`*^9, 
   3.9765667545561037`*^9}, {3.97656686453519*^9, 3.97656700880334*^9}, {
   3.976567068122158*^9, 3.976567080623942*^9}, {3.9765671835360813`*^9, 
   3.9765672351943913`*^9}, {3.976567290326686*^9, 3.976567303766344*^9}, {
   3.976603112518817*^9, 3.976603161664212*^9}, {3.976609691880229*^9, 
   3.97660994100629*^9}, {3.9766100662529287`*^9, 3.97661017470531*^9}, {
   3.976610710462957*^9, 3.976610716733613*^9}, {3.976610886425234*^9, 
   3.976610930799212*^9}, {3.9766109805317173`*^9, 3.976611020274288*^9}, {
   3.976611133341449*^9, 3.976611331406226*^9}, {3.9766113631819267`*^9, 
   3.976611536596652*^9}, {3.976611571110689*^9, 3.9766117816809263`*^9}, {
   3.9766118187260323`*^9, 3.976611848095853*^9}, {3.976611904569714*^9, 
   3.976611975256329*^9}, {3.976612034912587*^9, 3.976612059163213*^9}, {
   3.976622825122541*^9, 3.976622831792008*^9}, {3.976627673610107*^9, 
   3.976627677511973*^9}, {3.9766277168301773`*^9, 3.976627738595615*^9}, {
   3.977063065112208*^9, 3.977063136270462*^9}, 3.977129380450635*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"8bdd8bff-a0aa-4e78-a9c4-a9ed0a03f5ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 29", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 3.977061289864757*^9}, {
  3.977061427697815*^9, 
  3.9770614283206577`*^9}},ExpressionUUID->"5beba2c0-4d50-4492-a6d0-\
4ef83ae1fa31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "29", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "29", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "29", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "29", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "vw2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"4", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "+", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "29", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", "vw2", " ", "v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "29", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "4"]}], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562665600525*^9, 3.97656295043686*^9}, {3.976563014834743*^9, 
   3.976563249393367*^9}, {3.9765665079935017`*^9, 3.976566574156849*^9}, {
   3.976566639046258*^9, 3.976566702615662*^9}, {3.9765667543586206`*^9, 
   3.9765667545561037`*^9}, {3.97656686453519*^9, 3.97656700880334*^9}, {
   3.976567068122158*^9, 3.976567080623942*^9}, {3.9765671835360813`*^9, 
   3.9765672351943913`*^9}, {3.976567290326686*^9, 3.976567303766344*^9}, {
   3.976603112518817*^9, 3.976603161664212*^9}, {3.976609691880229*^9, 
   3.97660994100629*^9}, {3.9766100662529287`*^9, 3.97661017470531*^9}, {
   3.976610710462957*^9, 3.976610716733613*^9}, {3.976610886425234*^9, 
   3.976610930799212*^9}, {3.9766109805317173`*^9, 3.976611020274288*^9}, {
   3.976611133341449*^9, 3.976611331406226*^9}, {3.9766113631819267`*^9, 
   3.976611536596652*^9}, {3.976611571110689*^9, 3.9766117816809263`*^9}, {
   3.9766118187260323`*^9, 3.976611848095853*^9}, {3.976611904569714*^9, 
   3.976611975256329*^9}, {3.976612034912587*^9, 3.976612059163213*^9}, 
   3.976612195689495*^9, {3.976612251344511*^9, 3.9766124379478483`*^9}, {
   3.976612469323921*^9, 3.9766127109518433`*^9}, {3.9766244657905684`*^9, 
   3.9766244661439457`*^9}, {3.976817267381089*^9, 3.97681727050751*^9}, {
   3.977063278588529*^9, 3.977063312351191*^9}, 3.977129378403055*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a920451b-4d84-48fd-ae60-b5b31ee6ce48"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 31", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}, {3.976988050317688*^9, 3.9769880504873953`*^9}, {
  3.9769883068389177`*^9, 3.976988316221199*^9}, {3.976988543136571*^9, 
  3.976988543561458*^9}, {3.9770612884701653`*^9, 3.977061289864757*^9}, {
  3.9770614320292377`*^9, 
  3.9770614326091213`*^9}},ExpressionUUID->"ebe6f90e-7c43-42c8-a9ff-\
1e9fb45091b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalE]X", "[", "31", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalP]X", "[", "31", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "6"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"4", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vw2", "+", 
            RowBox[{"7", " ", "v\[Alpha]2"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vw2", " ", "v\[Alpha]2"}], "-", 
            SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", "v\[Alpha]2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]aaX", "[", "31", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", "vw2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"vw2", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "31", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["T0", "4"], 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", 
         RowBox[{"3", " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"vw2", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["v\[Alpha]w", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "31", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    SuperscriptBox["v\[Alpha]w", "3"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "31", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{"3", " ", 
    SuperscriptBox["T0", "4"], " ", 
    SuperscriptBox["v\[Alpha]w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976556604754204*^9, 3.976556738779583*^9}, {
   3.976556774843287*^9, 3.9765570664701967`*^9}, {3.976557121110601*^9, 
   3.976557188360784*^9}, {3.9765573234931*^9, 3.9765573553306093`*^9}, {
   3.976557425228138*^9, 3.976557425617049*^9}, 3.9765582177384977`*^9, {
   3.976558268308208*^9, 3.97655836651094*^9}, {3.9765583967462587`*^9, 
   3.976558513174654*^9}, 3.976558610796878*^9, {3.9765586760616426`*^9, 
   3.976558678606329*^9}, 3.976558746402804*^9, {3.976558781229035*^9, 
   3.976559049900119*^9}, {3.9765591381839943`*^9, 3.976559266967411*^9}, {
   3.976559354334568*^9, 3.976559419421049*^9}, 3.976559450170038*^9, {
   3.97655948993112*^9, 3.976559590893708*^9}, {3.976559752913474*^9, 
   3.976559753696239*^9}, {3.976560150933969*^9, 3.976560162410305*^9}, {
   3.9765602666695004`*^9, 3.976560292669703*^9}, 3.97656039027282*^9, {
   3.97656050502001*^9, 3.976560528875947*^9}, 3.976560606031333*^9, {
   3.976562665600525*^9, 3.97656295043686*^9}, {3.976563014834743*^9, 
   3.976563249393367*^9}, {3.9765665079935017`*^9, 3.976566574156849*^9}, {
   3.976566639046258*^9, 3.976566702615662*^9}, {3.9765667543586206`*^9, 
   3.9765667545561037`*^9}, {3.97656686453519*^9, 3.97656700880334*^9}, {
   3.976567068122158*^9, 3.976567080623942*^9}, {3.9765671835360813`*^9, 
   3.9765672351943913`*^9}, {3.976567290326686*^9, 3.976567303766344*^9}, {
   3.976603112518817*^9, 3.976603161664212*^9}, {3.976604865996688*^9, 
   3.9766049031059723`*^9}, {3.97660498946813*^9, 3.976605086020097*^9}, {
   3.976605127632585*^9, 3.976605194907906*^9}, {3.976605229359351*^9, 
   3.976605404387176*^9}, 3.976606003201079*^9, {3.9766060474382467`*^9, 
   3.9766060527942753`*^9}, {3.976606130726232*^9, 3.976606317085557*^9}, {
   3.97660635895708*^9, 3.9766066282153997`*^9}, {3.9766067991249647`*^9, 
   3.976606822125868*^9}, {3.976606986865449*^9, 3.976606987257401*^9}, {
   3.97660724611211*^9, 3.9766072470399723`*^9}, {3.9766192009294357`*^9, 
   3.9766192504988623`*^9}, {3.976624672365526*^9, 3.976624672765867*^9}, {
   3.977065067585555*^9, 3.9770651115524397`*^9}, {3.9771258926419773`*^9, 
   3.977125895793741*^9}, {3.9771259360171824`*^9, 3.97712600387051*^9}, 
   3.977129376114031*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"12fdaa19-9722-4018-aee8-e53d1bcc41c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final", "Subsubsection",
 CellChangeTimes->{{3.977127656666841*^9, 
  3.977127657612707*^9}},ExpressionUUID->"db4d2d0c-e508-4ea4-9ba1-\
000f936b6ea3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalE]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalE]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalP]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalP]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalX]aa", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalX]aaX", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalX]\[Omega]\[Omega]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalX]a\[Omega]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalQ]\[ScriptL]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQnTtXQPL9greOsy48kAXRT5jq7D4AaQ6jCSEgWujV
snoQ7fWksBVEZ2renwmiP5j1zwfRH6+2Nn8G0hqMC6eC6IrtpxeC6I13OZaA
6EV/YteAaDeOvZtB9AkVAZ5vIPNynXlB9KJtNbekFr51lJgSeAdES+6cuSkU
SBfsnbwVRPu4G+8G0ZeOc+0H0bxH3I+A6FPL/4FpJm32nyC6ZsnSPyB60cFy
0zAgba5ZaA6i133ImH8USDtktC4H0QUP1qwH0Q28azeD6B3rxUSOAelnMVJi
IHqbn/xeEG3PELIPRK/zrKqrWwT0X/7VehANAMCcqts=
  "],
 CellLabel->"In[81]:=",ExpressionUUID->"c22f4933-f497-457f-ad86-b10e6f6290bc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Belinfante tensor (odd levels)", "Section",
 CellChangeTimes->{{3.976000522031775*^9, 3.976000530401779*^9}, {
   3.976688336710294*^9, 3.9766883531358852`*^9}, {3.9766884570253973`*^9, 
   3.9766884573061028`*^9}, 3.9773796829893017`*^9, {3.9773803869273787`*^9, 
   3.9773803877631187`*^9}, {3.977917462016487*^9, 3.977917464661496*^9}, 
   3.9779184076627827`*^9},ExpressionUUID->"bf9b6f39-69df-447a-b99a-\
457d1e83f105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nontrivialCoeffsOdd", "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "17", ",", "19", ",", "21", ",", "23", ",", "33", ",", "34", ",",
      "36"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.976688367286887*^9, 3.976688438502811*^9}, {
  3.976688481832284*^9, 3.976688493391901*^9}, {3.976689929037682*^9, 
  3.976689930399613*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"3662e07d-a98a-4148-8c27-5f55219d3fe9"],

Cell[CellGroupData[{

Cell["Term 4", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 
   3.97656325869171*^9}},ExpressionUUID->"cc0081c1-b80e-472e-b08b-\
38e47b561544"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]aX", "[", "4", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "2"]}], 
    SuperscriptBox["v\[Alpha]w", "2"], 
    RowBox[{"(", "  ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], "-", 
      RowBox[{"T0", "  ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "4", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "2"]}], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "vw2"}], "+", "v\[Alpha]2"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"T0", " ", "v\[Alpha]2", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "4", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "4", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{"2", "v\[Alpha]w", "  ", 
   RowBox[{
    SuperscriptBox["\[CapitalLambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.977379992674518*^9, 
   3.977380039510395*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b6e302ab-d98c-4e90-a77e-a17fa62d39df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 17", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 
   3.976634866503179*^9}},ExpressionUUID->"e33dd9ce-5267-4f48-9225-\
22dfe626e06f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]aX", "[", "17", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["T0", "4"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"\[CapitalLambda]", "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], " ", ")"}], " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "17", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", " ", "v\[Alpha]2"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "vw2"}], "+", 
        RowBox[{"3", " ", "v\[Alpha]2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "17", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "17", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   SuperscriptBox["T0", "2"], " ", "v\[Alpha]w", " ", 
   RowBox[{"\[CapitalLambda]", "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.977380230607644*^9, 3.977380237747141*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"738c6310-00e1-4a71-acc7-863c6e0ee59f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 19", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}},ExpressionUUID->"c052ef58-9337-45e5-9f8a-\
5b18611c9ec5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]aX", "[", "19", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["T0", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"7", "T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}], "+", 
         RowBox[{"5", 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], "  ", 
       SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v\[Alpha]w", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalLambda]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", 
            FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "vw2"}]}], 
     ")"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "19", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "4"]}], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["T0", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"9", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"15", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", " ", 
      "v\[Alpha]2"}], "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"10", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], "  ", "vw2"}], "+", 
     RowBox[{"2", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      SuperscriptBox["vw2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"2", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "v\[Alpha]2", " ",
       "vw2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], "+", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", "vw2"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "19", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "19", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "2"], " ", "v\[Alpha]w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"10", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], " ", "+", 
     RowBox[{"2", " ", "vw2", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.976635627984215*^9, 3.976635691908238*^9}, {
   3.976635765415365*^9, 3.97663578214996*^9}, {3.976635817178129*^9, 
   3.976635925108638*^9}, {3.976635977729068*^9, 3.9766360022816753`*^9}, {
   3.9766360624056463`*^9, 3.9766361815090723`*^9}, {3.976636223950136*^9, 
   3.9766362244625177`*^9}, {3.976636273651258*^9, 3.976636332765235*^9}, {
   3.9766368340174513`*^9, 3.976636855151547*^9}, {3.9766368973969593`*^9, 
   3.976636933374536*^9}, {3.976636964768046*^9, 3.97663700887319*^9}, {
   3.976637229211492*^9, 3.976637268033223*^9}, {3.976637686976295*^9, 
   3.976637688023395*^9}, {3.976643824160706*^9, 3.976643841826481*^9}, {
   3.977380254846951*^9, 3.977380268975252*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"4a180957-3733-40fc-a257-6026ff3b29ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 21", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.976637799373111*^9, 
   3.976637800069109*^9}},ExpressionUUID->"a35feed3-7894-41fa-9658-\
9b5478eae834"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]aX", "[", "21", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "4"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T0", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"4", "T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", 
   SuperscriptBox["v\[Alpha]w", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "21", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["T0", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"6", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"6", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", 
      "v\[Alpha]2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "vw2"}], "+", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "21", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "21", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   SuperscriptBox["T0", "2"], " ", "v\[Alpha]w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.976637820370844*^9, 3.976637850729107*^9}, {
   3.9766379214325857`*^9, 3.976637985319422*^9}, {3.976638018646626*^9, 
   3.9766380680292253`*^9}, {3.9766381025507593`*^9, 3.976638145824033*^9}, {
   3.977380282471754*^9, 3.977380287639442*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"af79c35d-2607-4426-933e-e13e10d0449e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]\[Mu]", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}]], "Input",
 CellChangeTimes->{{3.97750595512465*^9, 3.977505988510984*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"a58d4c9a-af25-4529-95ab-c9a0648566b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\[Omega]\[Mu]", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptE], 0, {$CellContext`\[Omega]\[Mu]}, 0, 2, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977505957551175*^9, 3.9775059888835897`*^9}, 
   3.977572500589897*^9, 3.977670635599606*^9, 3.977671218530854*^9, 
   3.977745484133957*^9, 3.977917489574679*^9, 3.977923439414818*^9, 
   3.977924072481172*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"a5259747-4968-4d0f-9135-bfb7bee8e26a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 23", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.976637799373111*^9, 
   3.976637800069109*^9}, {3.9766389650284863`*^9, 
   3.9766389651651*^9}},ExpressionUUID->"a6dcbd86-fa5c-4bb6-a341-\
65fb82ba4a0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]aX", "[", "23", "]"}], "[", 
    RowBox[{
    "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
     "v\[Alpha]w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "3"}], 
    SuperscriptBox["T0", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"\[CapitalLambda]", "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], ")"}], " ", " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], " ", ")"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "23", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"9", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "v\[Alpha]2"}], "+", 
     RowBox[{"6", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], "+", 
     RowBox[{"3", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "23", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T0", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], ")"}], "  ", 
    SuperscriptBox["v\[Alpha]w", "2"]}], "-", 
   RowBox[{"0", " ", 
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "vw2", " ", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "23", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "2"]}], " ", "v\[Alpha]w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"5", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", " ", 
      "v\[Alpha]2"}], "+", 
     RowBox[{"4", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.976637820370844*^9, 3.976637850729107*^9}, {
   3.9766379214325857`*^9, 3.976637985319422*^9}, {3.976638018646626*^9, 
   3.9766380680292253`*^9}, {3.9766381025507593`*^9, 3.976638145824033*^9}, {
   3.976638196771624*^9, 3.976638248243078*^9}, {3.976638292444915*^9, 
   3.976638302302124*^9}, {3.976638344828061*^9, 3.976638420940372*^9}, {
   3.9766384690480013`*^9, 3.9766385105252523`*^9}, {3.9766385407243633`*^9, 
   3.9766386110189867`*^9}, {3.976638647592931*^9, 3.976638647741639*^9}, {
   3.976638687059988*^9, 3.976638815412516*^9}, {3.976638851110836*^9, 
   3.976638891867333*^9}, 3.976644455317334*^9, {3.976644565909326*^9, 
   3.976644583148902*^9}, {3.976644687034389*^9, 3.97664471243679*^9}, {
   3.977380297723055*^9, 3.977380306624992*^9}, {3.977495646966288*^9, 
   3.977495648222617*^9}, {3.97750346251231*^9, 3.97750346272817*^9}, {
   3.977505910842412*^9, 3.9775059139382544`*^9}, {3.977506031681719*^9, 
   3.977506042935528*^9}, {3.977506223272587*^9, 3.977506223863893*^9}, {
   3.977506530276134*^9, 3.9775065334556*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"a5b59cc1-6573-4a73-b18a-e8f4c5e4c744"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 33", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}, {3.976639007803135*^9, 
   3.9766390079452133`*^9}},ExpressionUUID->"d41c6b80-469c-4e48-9901-\
98f004e6b443"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]aX", "[", "33", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "6"]}], 
   SuperscriptBox["v\[Alpha]w", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T0", " ", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"\[CapitalLambda]", "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "vw2"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "33", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "6"], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", " ", 
      SuperscriptBox["vw2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"7", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", " ", 
      "v\[Alpha]2", " ", "vw2"}], "-", 
     RowBox[{"2", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], "  ", " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", "vw2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "33", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "4"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], "  ", 
   SuperscriptBox["v\[Alpha]w", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "33", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], " ", "v\[Alpha]w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"7", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "v\[Alpha]2"}], "+", 
     RowBox[{"2", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.976635627984215*^9, 3.976635691908238*^9}, {
   3.976635765415365*^9, 3.97663578214996*^9}, {3.976635817178129*^9, 
   3.976635925108638*^9}, {3.976635977729068*^9, 3.9766360022816753`*^9}, {
   3.9766360624056463`*^9, 3.9766361815090723`*^9}, {3.976636223950136*^9, 
   3.9766362244625177`*^9}, {3.976636273651258*^9, 3.976636332765235*^9}, {
   3.9766368340174513`*^9, 3.976636855151547*^9}, {3.9766368973969593`*^9, 
   3.976636933374536*^9}, {3.976636964768046*^9, 3.97663700887319*^9}, {
   3.976637229211492*^9, 3.976637268033223*^9}, {3.976637686976295*^9, 
   3.976637688023395*^9}, {3.9766390542274027`*^9, 3.976639061513503*^9}, {
   3.9766390967207108`*^9, 3.976639173362163*^9}, {3.9766392418441763`*^9, 
   3.9766392880433683`*^9}, {3.9766393250204887`*^9, 3.976639330828278*^9}, {
   3.97663938791502*^9, 3.9766393927688837`*^9}, {3.976639436849008*^9, 
   3.976639500093178*^9}, {3.976639530550316*^9, 3.976639560918301*^9}, {
   3.976639614877059*^9, 3.976639688757366*^9}, {3.9766397667266903`*^9, 
   3.976639861886121*^9}, {3.97663990067619*^9, 3.976639907745462*^9}, {
   3.976639949598875*^9, 3.976639991734969*^9}, {3.977380322666226*^9, 
   3.977380332868169*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"1472d5bb-2122-41ed-85e6-c5b91c8c4a1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 34", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}, {3.976639007803135*^9, 3.9766390079452133`*^9}, {
   3.977495342375847*^9, 
   3.977495342468945*^9}},ExpressionUUID->"79d4a0e2-9a24-4117-8a33-\
a9990fa68392"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]aX", "[", "34", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "6"], 
   SuperscriptBox["v\[Alpha]w", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["T0", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"11", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"21", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], "  ", 
      "v\[Alpha]2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"9", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], "   ", "vw2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], " ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "34", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "6"]}], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["T0", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"13", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"35", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", 
      SuperscriptBox["v\[Alpha]2", "2"]}], "+", 
     RowBox[{"6", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", " ", 
      SuperscriptBox["vw2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"49", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", " ", 
      "v\[Alpha]2", " ", "vw2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"20", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "T0", " ", 
            RowBox[{
             SuperscriptBox["\[CapitalLambda]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", 
              FractionBox["vw2", "2"]}], "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{
             SuperscriptBox["\[CapitalLambda]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", 
              FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", 
         "v\[Alpha]2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2"], 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "34", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", 
   SuperscriptBox["v\[Alpha]w", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "34", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], " ", "v\[Alpha]w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"7", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "v\[Alpha]2"}], "+", 
     RowBox[{"2", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", "vw2"}], "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.976635627984215*^9, 3.976635691908238*^9}, {
   3.976635765415365*^9, 3.97663578214996*^9}, {3.976635817178129*^9, 
   3.976635925108638*^9}, {3.976635977729068*^9, 3.9766360022816753`*^9}, {
   3.9766360624056463`*^9, 3.9766361815090723`*^9}, {3.976636223950136*^9, 
   3.9766362244625177`*^9}, {3.976636273651258*^9, 3.976636332765235*^9}, {
   3.9766368340174513`*^9, 3.976636855151547*^9}, {3.9766368973969593`*^9, 
   3.976636933374536*^9}, {3.976636964768046*^9, 3.97663700887319*^9}, {
   3.976637229211492*^9, 3.976637268033223*^9}, {3.976637686976295*^9, 
   3.976637688023395*^9}, {3.9766390542274027`*^9, 3.976639061513503*^9}, {
   3.9766390967207108`*^9, 3.976639173362163*^9}, {3.9766392418441763`*^9, 
   3.9766392880433683`*^9}, {3.9766393250204887`*^9, 3.976639330828278*^9}, {
   3.97663938791502*^9, 3.9766393927688837`*^9}, {3.976639436849008*^9, 
   3.976639500093178*^9}, {3.976639530550316*^9, 3.976639560918301*^9}, {
   3.976639614877059*^9, 3.976639688757366*^9}, {3.9766397667266903`*^9, 
   3.976639861886121*^9}, {3.97663990067619*^9, 3.976639907745462*^9}, {
   3.976639949598875*^9, 3.976639991734969*^9}, {3.976640042723638*^9, 
   3.976640048307652*^9}, {3.976640126403685*^9, 3.9766401268362207`*^9}, 
   3.976640182735435*^9, {3.976640220070074*^9, 3.9766402239211493`*^9}, {
   3.976640268739778*^9, 3.976640273904945*^9}, {3.976640319449238*^9, 
   3.976640362373934*^9}, {3.976640399592857*^9, 3.97664043600413*^9}, {
   3.976640472663157*^9, 3.976640531996406*^9}, {3.976640563537855*^9, 
   3.976640584567502*^9}, {3.976640684583316*^9, 3.976640691300026*^9}, {
   3.976640726611475*^9, 3.976640726834016*^9}, {3.976640765153335*^9, 
   3.976640798980747*^9}, {3.976640833836914*^9, 3.9766408908285093`*^9}, {
   3.9773803427602587`*^9, 3.977380351695713*^9}, {3.977508354824967*^9, 
   3.977508384175661*^9}, {3.977508415303018*^9, 3.9775084154849863`*^9}, 
   3.9775084706723537`*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"ac68c9b7-d0c1-418b-bbb1-7e521ea74f67"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 36", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}, {3.976639007803135*^9, 3.9766390079452133`*^9}, {
   3.9766406684560966`*^9, 
   3.976640668710382*^9}},ExpressionUUID->"19e4e354-aa9a-4a34-a05e-\
e9048d66b347"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]aX", "[", "36", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "3"}], 
   SuperscriptBox["T0", "6"], 
   SuperscriptBox["v\[Alpha]w", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T0", " ", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"\[CapitalLambda]", "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], "  ", "vw2"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "36", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "6"], "v\[Alpha]w", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", 
      SuperscriptBox["vw2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"21", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", 
      "v\[Alpha]2", " ", "vw2"}], "-", 
     RowBox[{"6", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}], " ", " ", "vw2"}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "36", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "4"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T0", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"10", "T0", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{"18", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], " ", "+", 
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", "vw2"}]}], 
    ")"}], "  ", 
   SuperscriptBox["v\[Alpha]w", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "36", "]"}], "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["T0", "4"]}], " ", "v\[Alpha]w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["T0", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"14", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"42", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", " ", 
      "v\[Alpha]2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{"30", 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", "vw2"}], "+", 
     RowBox[{"4", 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}], " ", " ", 
      SuperscriptBox["vw2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], " ", "+", 
        RowBox[{"2", "T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", 
      "v\[Alpha]2", " ", "vw2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], " ", "+", 
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalLambda]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}], " ", " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
     RowBox[{"vw2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
      RowBox[{
       SuperscriptBox["\[CapitalLambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], " ", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.976634030323717*^9, 3.9766341881917152`*^9}, {
   3.976634426469302*^9, 3.976634594885635*^9}, {3.976634689943945*^9, 
   3.9766347229340343`*^9}, 3.976634797916602*^9, {3.976634905572054*^9, 
   3.97663490599052*^9}, {3.9766349574383993`*^9, 3.976635039622023*^9}, {
   3.9766350777360277`*^9, 3.976635092162171*^9}, {3.976635156995558*^9, 
   3.976635161093348*^9}, {3.9766351925392647`*^9, 3.976635293514542*^9}, {
   3.976635334103541*^9, 3.9766354209114428`*^9}, {3.976635487016465*^9, 
   3.976635517727072*^9}, {3.976635627984215*^9, 3.976635691908238*^9}, {
   3.976635765415365*^9, 3.97663578214996*^9}, {3.976635817178129*^9, 
   3.976635925108638*^9}, {3.976635977729068*^9, 3.9766360022816753`*^9}, {
   3.9766360624056463`*^9, 3.9766361815090723`*^9}, {3.976636223950136*^9, 
   3.9766362244625177`*^9}, {3.976636273651258*^9, 3.976636332765235*^9}, {
   3.9766368340174513`*^9, 3.976636855151547*^9}, {3.9766368973969593`*^9, 
   3.976636933374536*^9}, {3.976636964768046*^9, 3.97663700887319*^9}, {
   3.976637229211492*^9, 3.976637268033223*^9}, {3.976637686976295*^9, 
   3.976637688023395*^9}, {3.9766390542274027`*^9, 3.976639061513503*^9}, {
   3.9766390967207108`*^9, 3.976639173362163*^9}, {3.9766392418441763`*^9, 
   3.9766392880433683`*^9}, {3.9766393250204887`*^9, 3.976639330828278*^9}, {
   3.97663938791502*^9, 3.9766393927688837`*^9}, {3.976639436849008*^9, 
   3.976639500093178*^9}, {3.976639530550316*^9, 3.976639560918301*^9}, {
   3.976639614877059*^9, 3.976639688757366*^9}, {3.9766397667266903`*^9, 
   3.976639861886121*^9}, {3.97663990067619*^9, 3.976639907745462*^9}, {
   3.976639949598875*^9, 3.976639991734969*^9}, {3.976640737793355*^9, 
   3.976640753300623*^9}, {3.97664092015147*^9, 3.976640937506938*^9}, {
   3.976640972975836*^9, 3.976640979163471*^9}, {3.976641037750976*^9, 
   3.976641042779952*^9}, {3.976641084019807*^9, 3.976641276263143*^9}, {
   3.9766413152692423`*^9, 3.9766414347973213`*^9}, {3.976641535760468*^9, 
   3.976641674805092*^9}, {3.9773803615395927`*^9, 3.977380370944579*^9}, {
   3.9775085396310263`*^9, 3.977508573168223*^9}, {3.977508616795678*^9, 
   3.977508622720347*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"5f93f2ee-53e7-40ea-9a05-3184ab64e21c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final", "Subsubsection",
 CellChangeTimes->{{3.977127656666841*^9, 
  3.977127657612707*^9}},ExpressionUUID->"ecfc3e90-b1f7-463e-868a-\
5cbe90dffa1a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalX]a\[ScriptL]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsOdd"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalX]\[Omega]\[ScriptL]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsOdd"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalQ]a", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]aX", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsOdd"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalQ]\[Omega]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "nn", "]"}], "[", 
        RowBox[{
        "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
         "v\[Alpha]w"}], "]"}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        RowBox[{"FunctionConstructor4", "[", 
         SubscriptBox["\[Gamma]", "nn"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsOdd"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQnTtXQPL9greOsy48kAXRT5jq7D4AaQ6jCSEgWujV
snoQ7fWksBVEZ2renwmiP5j1zwfRH6+2Nn8G0hqMC6eC6IrtpxeC6I13OZaA
6EV/YteAaDeOvZtB9AkVAZ5vIPNynXlB9KJtNbekFr51lJgSeAdES+6cuSkU
SBfsnbwVRPu4G+8G0ZeOc+0H0bxH3I+A6FPL/4FpJm32nyC6ZsnSPyB60cFy
0zAgba5ZaA6i133ImH8USDtktC4H0QUP1qwH0Q28azeD6B3rxUSOAelnMVJi
IHqbn/xeEG3PELIPRD9Kuu/quOit44+wqT4gusu3vaUOSLNcFW8F0QC99LMS

  "],
 CellLabel->
  "In[121]:=",ExpressionUUID->"8f4d20d6-9f73-4eed-a320-93297d378d24"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Charge current (odd levels)", "Section",
 CellChangeTimes->{{3.977917519029416*^9, 3.9779175320888853`*^9}, {
   3.977917640574154*^9, 3.9779176408916197`*^9}, 
   3.977918409789703*^9},ExpressionUUID->"c73bf0da-d874-4af8-aab9-\
586c45ae872c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]X", "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["T0", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"v\[Alpha]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}], "+", 
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Lambda]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", "vw2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}], "-", 
        RowBox[{
         SubscriptBox["\[Lambda]", "2"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["T0", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Lambda]", "5"], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Lambda]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["T0", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Lambda]", "4"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}], "+", 
        RowBox[{"T0", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Lambda]", "4"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"T0", ",", 
           FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]\[ScriptL]X", "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], "+", 
    RowBox[{"T0", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Lambda]", "2"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["T0", "2"], " ", 
        RowBox[{
         SubscriptBox["\[Lambda]", "5"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["T0", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Lambda]", "5"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", "v\[Alpha]2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["T0", "2"], " ", 
        RowBox[{
         SubscriptBox["\[Lambda]", "5"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[Lambda]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", 
         FractionBox["vw2", "2"]}], "]"}]}], ")"}], " ", "vw2"}], "-", 
    RowBox[{
     SuperscriptBox["T0", "2"], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Lambda]", "5"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", 
       FractionBox["vw2", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
       SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.976981403428619*^9, 3.976981437189279*^9}, {
   3.976981568522916*^9, 3.976982125295599*^9}, {3.976982580469336*^9, 
   3.9769826904923267`*^9}, {3.9769828668518353`*^9, 3.976982964072967*^9}, {
   3.976983196598879*^9, 3.976983239841811*^9}, {3.976983272463849*^9, 
   3.976983320562636*^9}, {3.976983454503093*^9, 3.976983580232185*^9}, {
   3.976983615351398*^9, 3.976983699121917*^9}, {3.976983735090283*^9, 
   3.9769837416523113`*^9}, {3.976986168508992*^9, 3.976986181455776*^9}, {
   3.976986251035116*^9, 3.976986283280208*^9}, {3.977127500445558*^9, 
   3.977127539942896*^9}, {3.9771275709048557`*^9, 3.977127577428423*^9}, {
   3.977127689396329*^9, 3.9771277251349*^9}, {3.977127978831152*^9, 
   3.977128006809823*^9}, {3.977128050897438*^9, 3.977128055936496*^9}, 
   3.977917554524457*^9, {3.977917585087319*^9, 3.9779176085743513`*^9}, 
   3.977918654681299*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"81a47a55-f55b-4dd7-ba8a-213224b36d62"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]", "=", 
   RowBox[{
    RowBox[{"\[Delta]\[ScriptCapitalN]X", "[", 
     RowBox[{
     "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", "v\[Alpha]w"}], 
     "]"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Lambda]", "II"], "->", 
       RowBox[{"FunctionConstructor2", "[", 
        SubscriptBox["\[Lambda]", "II"], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]\[ScriptL]", "=", 
   RowBox[{
    RowBox[{"\[Delta]\[ScriptCapitalN]\[ScriptL]X", "[", 
     RowBox[{
     "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", "v\[Alpha]w"}], 
     "]"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Lambda]", "II"], "->", 
       RowBox[{"FunctionConstructor2", "[", 
        SubscriptBox["\[Lambda]", "II"], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.977128975026947*^9, 3.9771289955211554`*^9}, {
  3.977129072806767*^9, 3.9771291036776876`*^9}, {3.977130114037405*^9, 
  3.977130124235078*^9}, {3.977917645137925*^9, 3.977917645354261*^9}, {
  3.9779176755632067`*^9, 3.977917677801683*^9}, {3.977918657690495*^9, 
  3.977918687207217*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"e7cb7289-99be-4b4c-9ca6-cf74a6521789"]
}, Closed]],

Cell[CellGroupData[{

Cell["Charge current (even levels)", "Section",
 CellChangeTimes->{{3.977917519029416*^9, 3.9779175320888853`*^9}, {
   3.9779175822145567`*^9, 3.9779175824542418`*^9}, {3.9779176371182547`*^9, 
   3.9779176375782957`*^9}, 
   3.9779184116015882`*^9},ExpressionUUID->"bab763e7-29d4-4014-8a08-\
f1004eca3332"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]aX", "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["T0", "4"], " ", 
      RowBox[{
       SubscriptBox["\[Lambda]", "6"], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["T0", "5"], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Lambda]", "6"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"T0", ",", 
        FractionBox["vw2", "2"]}], "]"}]}]}], ")"}], " ", 
   SuperscriptBox["v\[Alpha]w", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]\[Omega]X", "[", 
   RowBox[{
   "T0_", ",", "\[Nu]_", ",", "v\[Alpha]2_", ",", "vw2_", ",", 
    "v\[Alpha]w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["T0", "4"], " ", 
        RowBox[{
         SubscriptBox["\[Lambda]", "6"], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["T0", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Lambda]", "6"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", 
          FractionBox["vw2", "2"]}], "]"}]}]}], ")"}]}], " ", "v\[Alpha]w", " ",
     "v\[Alpha]2"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{
     SubscriptBox["\[Lambda]", "6"], "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], " ", "v\[Alpha]w", " ", "vw2"}], "-", 
   
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Lambda]", "6"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"T0", ",", 
      FractionBox["vw2", "2"]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], 
    "v\[Alpha]w"}]}]}]}], "Input",
 CellChangeTimes->{{3.977918673338441*^9, 3.977918674986889*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"ec8d0006-df2d-4ed7-bd9a-10f56c7c4669"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]a", "=", 
   RowBox[{
    RowBox[{"\[Delta]\[ScriptCapitalN]aX", "[", 
     RowBox[{
     "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", "v\[Alpha]w"}], 
     "]"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Lambda]", "II"], "->", 
       RowBox[{"FunctionConstructor2", "[", 
        SubscriptBox["\[Lambda]", "II"], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalN]\[Omega]", "=", 
   RowBox[{
    RowBox[{"\[Delta]\[ScriptCapitalN]\[Omega]X", "[", 
     RowBox[{
     "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", "v\[Alpha]w"}], 
     "]"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Lambda]", "II"], "->", 
       RowBox[{"FunctionConstructor2", "[", 
        SubscriptBox["\[Lambda]", "II"], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.977917690091868*^9, 3.977917691061577*^9}, {
  3.97791867005399*^9, 3.977918678131382*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"70ba508c-c1eb-4259-8c00-e33c0dbed347"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Pseudo-gauge transformation derivation (DO NOT COMPILE unless needed)\
\>", "Chapter",
 CellChangeTimes->{{3.977917317975108*^9, 3.977917331128108*^9}, {
  3.977917726583638*^9, 
  3.97791774272163*^9}},ExpressionUUID->"44be1929-693a-41c4-82a3-\
98dccea483dd"],

Cell["\<\
In this section we present the derivation/verification of pseudo-gauge \
transformations of the currents. 
You can skip this section and move directly to later ones for efficiency.\
\>", "Text",
 CellChangeTimes->{{3.9779182123082037`*^9, 
  3.977918255036221*^9}},ExpressionUUID->"b68e566e-81d6-4341-ab7c-\
7c8f812e1d53"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.964850172496743*^9, 
  3.9648501737506027`*^9}},ExpressionUUID->"7303e63f-fbc7-45b3-955c-\
c6efded6f533"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExpansionStrength", "=", "9"}], ";"}]], "Input",
 CellChangeTimes->{{3.9760854825247507`*^9, 3.976085492666856*^9}, {
   3.976085597324585*^9, 3.976085599323203*^9}, {3.976123368220004*^9, 
   3.9761233684126453`*^9}, {3.976546764135593*^9, 3.976546764680558*^9}, {
   3.9765511618614273`*^9, 3.976551162122316*^9}, {3.9765515785044394`*^9, 
   3.9765515788420477`*^9}, {3.9765517892046347`*^9, 
   3.9765517919545107`*^9}, {3.976552036736714*^9, 3.976552037072894*^9}, {
   3.976642051750983*^9, 3.976642053782473*^9}, 3.9766826867003107`*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"dd74c45b-1d1c-4ad6-9c9d-b0174aa3d526"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partial", "[", "f_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "X"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "coord"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]\[Mu]\[Nu]0", "=", 
   RowBox[{
    FractionBox["\[ScriptE]", "T0"], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "az"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "\[Omega]z", ",", 
        FractionBox["\[ScriptL]x", "az"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "\[Omega]z"}], ",", "0", ",", "0"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"az", ",", 
        RowBox[{"-", 
         FractionBox["\[ScriptL]x", "az"]}], ",", "0", ",", "0"}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Mu]0", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "T0"], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.96391579051392*^9, 3.963915832422209*^9}, {
  3.9639159044323897`*^9, 3.963915923198894*^9}, {3.964684920300727*^9, 
  3.964684938696414*^9}, {3.964685079866255*^9, 3.964685081833722*^9}, {
  3.964849704362234*^9, 3.964849727206498*^9}, {3.964849991253788*^9, 
  3.964849993041379*^9}, {3.964850055777265*^9, 3.964850056879614*^9}, {
  3.976003235929617*^9, 3.976003349716969*^9}, {3.976003425037529*^9, 
  3.976003441169132*^9}, {3.976003498247123*^9, 3.976003500001616*^9}, {
  3.976003563920727*^9, 3.976003572818612*^9}, {3.9760036448037157`*^9, 
  3.97600364969906*^9}, {3.976003823130872*^9, 3.9760038305238943`*^9}, {
  3.9760039476592817`*^9, 3.976003951877235*^9}, {3.976013031173182*^9, 
  3.976013041470853*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"b06dbb29-6499-442f-93c8-a608869c6068"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]\[Mu]", "=", 
   RowBox[{"\[Beta]\[Mu]0", "+", 
    RowBox[{"\[Eta]", ".", "\[Nu]\[Mu]\[Nu]0", ".", "coord"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "ExpansionStrength"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]\[Mu]\[Nu]", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"partial", "[", "\[Beta]\[Mu]", "]"}], ".", "\[Eta]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "ExpansionStrength"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"\[Beta]\[Mu]", ".", "\[Eta]", ".", "\[Beta]\[Mu]"}]]], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "ExpansionStrength"]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u\[Mu]", "=", 
   RowBox[{
    RowBox[{"T", " ", "\[Beta]\[Mu]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "ExpansionStrength"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bar\[Mu]", "=", 
   RowBox[{"T", " ", 
    RowBox[{
    "\[CapitalDelta]\[Mu]\[Nu]", ".", "\[Nu]\[Mu]\[Nu]", ".", 
     "\[CapitalDelta]\[Mu]\[Nu]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]\[Mu]\[Nu]", "=", 
   RowBox[{"T", " ", 
    RowBox[{"\[Eta]", ".", "\[Nu]\[Mu]\[Nu]", ".", "\[Eta]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Mu]\[Nu]", "=", 
   RowBox[{"\[Eta]", "+", 
    RowBox[{"u\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963915835316032*^9, 3.963915852818301*^9}, {
  3.9639159451609898`*^9, 3.963915949148677*^9}, {3.963915996903384*^9, 
  3.9639160253811088`*^9}, {3.963916062861232*^9, 3.963916117311672*^9}, {
  3.96485007122945*^9, 3.964850071420624*^9}, {3.976009352635026*^9, 
  3.976009369473445*^9}, {3.976037139266995*^9, 3.9760371410796623`*^9}, {
  3.9760388707674*^9, 3.9760388709696903`*^9}, {3.976085497420784*^9, 
  3.976085502698214*^9}, {3.9765467709601603`*^9, 3.976546774892383*^9}, {
  3.977917903030881*^9, 3.9779179032786913`*^9}, {3.977918036231848*^9, 
  3.977918036497718*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"885fb5f0-3107-49be-b70a-f63663268248"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a\[Mu]", "=", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"\[Eta]", ".", "\[Nu]\[Mu]\[Nu]", ".", "u\[Mu]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]\[Mu]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"\[Eta]", ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "jj", ",", "kk", ",", "ll"}], "]"}], "]"}], 
           RowBox[{"u\[Mu]", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], 
           RowBox[{"\[Mu]\[Mu]\[Nu]", "[", 
            RowBox[{"[", 
             RowBox[{"kk", ",", "ll"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptL]\[Mu]", "=", 
   RowBox[{
    RowBox[{"\[Eta]", ".", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj", ",", "kk", ",", "ll"}], "]"}], "]"}], 
          RowBox[{"\[Omega]\[Mu]", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], 
          RowBox[{"a\[Mu]", "[", 
           RowBox[{"[", "kk", "]"}], "]"}], 
          RowBox[{"u\[Mu]", "[", 
           RowBox[{"[", "ll", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ll", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963916042174485*^9, 3.963916054462239*^9}, {
  3.963916130843975*^9, 3.963916218778838*^9}, {3.963916254759285*^9, 
  3.963916270997286*^9}, {3.963916303190382*^9, 3.963916370460551*^9}, {
  3.963916500495996*^9, 3.963916502691156*^9}, {3.964849845906466*^9, 
  3.964849873682137*^9}, {3.977917920542142*^9, 3.977917995875355*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"5450ecd4-9136-4095-bd72-1a461bf225c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", "=", 
   RowBox[{"a\[Mu]", ".", "\[Eta]", ".", "a\[Mu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]2", "=", 
   RowBox[{"\[Omega]\[Mu]", ".", "\[Eta]", ".", "\[Omega]\[Mu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a\[Omega]", "=", 
   RowBox[{"a\[Mu]", ".", "\[Eta]", ".", "\[Omega]\[Mu]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.963917263295429*^9, 3.963917287344429*^9}, {
   3.963917338082203*^9, 3.963917338274947*^9}, {3.964081776669364*^9, 
   3.964081781964772*^9}, {3.964599424876539*^9, 3.964599512952932*^9}, 
   3.964849906230812*^9, {3.9768996955897818`*^9, 3.976899702436409*^9}, {
   3.976981104901731*^9, 3.97698110518215*^9}, {3.9779180229535437`*^9, 
   3.977918061148363*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"bfb72a07-0781-4215-85aa-ccb06931e91e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "T0", ",", "\[Nu]", ",", "\[Alpha]2", ",", "w2", ",", "\[Alpha]w"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VARS", "=", 
   RowBox[{"{", 
    RowBox[{"T", ",", "\[Nu]", ",", 
     RowBox[{"a2", "/", 
      SuperscriptBox["T", "2"]}], ",", 
     RowBox[{"\[Omega]2", "/", 
      SuperscriptBox["T", "2"]}], ",", 
     RowBox[{"a\[Omega]", "/", 
      SuperscriptBox["T", "2"]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964850758894137*^9, 3.964850766449292*^9}, {
  3.9648508032928667`*^9, 3.964850829537077*^9}, {3.9648508648391542`*^9, 
  3.9648508719198*^9}, {3.9648519398372498`*^9, 3.96485196425033*^9}, {
  3.977918078072144*^9, 3.977918088523448*^9}, {3.9779181199899187`*^9, 
  3.977918126835475*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"471cd504-b013-469d-9f6b-d7f8c15a427d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
    RowBox[{
    "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
     "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
     "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalE]", "@@", "VARS"}], ")"}], " ", 
     RowBox[{"u\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalP]", "@@", "VARS"}], ")"}], " ", 
     "\[CapitalDelta]\[Mu]\[Nu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalX]aa", "@@", "VARS"}], ")"}], 
     RowBox[{"a\[Mu]", "\[TensorProduct]", "a\[Mu]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]", "@@", "VARS"}], ")"}], " ", 
     RowBox[{"\[Omega]\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalX]a\[Omega]", "@@", "VARS"}], " ", ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "+", 
       RowBox[{"a\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalQ]\[ScriptL]", "@@", "VARS"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
       RowBox[{"u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
   RowBox[{
   "\[ScriptCapitalQ]a_", ",", "\[ScriptCapitalQ]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[ScriptL]_", ",", 
    "\[ScriptCapitalX]\[Omega]\[ScriptL]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalQ]a", "@@", "VARS"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "+", 
      RowBox[{"a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalQ]\[Omega]", "@@", "VARS"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}], "+", 
      RowBox[{"\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalX]a\[ScriptL]", "@@", "VARS"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptL]\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "+", 
      RowBox[{"a\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]", "@@", "VARS"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptL]\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}], "+", 
      RowBox[{"\[Omega]\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J\[Mu]Constructor", "[", 
    RowBox[{
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalJ]a_", ",", 
     "\[ScriptCapitalJ]\[Omega]_", ",", "\[ScriptCapitalJ]\[ScriptL]_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalN]", "@@", "VARS"}], ")"}], "u\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalJ]a", "@@", "VARS"}], ")"}], "a\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalJ]\[Omega]", "@@", "VARS"}], ")"}], 
     "\[Omega]\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalJ]\[ScriptL]", "@@", "VARS"}], ")"}], 
     "\[ScriptL]\[Mu]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964860232433277*^9, 3.964860341462421*^9}, {
  3.964860557846986*^9, 3.964860589269539*^9}, {3.975421988118363*^9, 
  3.9754220802793217`*^9}, {3.9769805579772367`*^9, 3.976980676384132*^9}, {
  3.9769807287028103`*^9, 3.9769808821851788`*^9}, {3.977499406052401*^9, 
  3.977499439152326*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"39e8726e-252e-428b-813d-d14e20692a5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Symmetriser", "[", "M_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", " ", "jj", ",", " ", "kk", ",", " ", "ll"}], "]"}], 
      "]"}], " ", "-", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{"jj", ",", "ii", ",", " ", "kk", ",", " ", "ll"}], "]"}], 
      "]"}], "-", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", " ", "jj", ",", " ", "ll", ",", "kk"}], "]"}], 
      "]"}], " ", "+", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{"jj", ",", "ii", ",", " ", "ll", ",", "kk"}], "]"}], "]"}]}], ",",
     " ", 
    RowBox[{"{", 
     RowBox[{"ii", ",", " ", "1", ",", " ", "4"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"jj", ",", " ", "1", ",", " ", "4"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"kk", ",", " ", "1", ",", " ", "4"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"ll", ",", " ", "1", ",", " ", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", "M_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"partial", "[", 
       RowBox[{"partial", "[", "M", "]"}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{
            "kk", ",", "ll", ",", "kk", ",", "ii", ",", "jj", ",", "ll"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "4"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     FractionBox[
      RowBox[{"#", "+", 
       RowBox[{"#", "\[Transpose]"}]}], "2"], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9648606633198547`*^9, 3.964860707427746*^9}, {
   3.964862587626238*^9, 3.964862589282295*^9}, {3.9648711045974197`*^9, 
   3.964871113621168*^9}, {3.9754883308517942`*^9, 3.97548833406034*^9}, {
   3.9754883891292877`*^9, 3.975488406085425*^9}, {3.975488506237733*^9, 
   3.9754885232039347`*^9}, {3.975501062322977*^9, 3.975501088082271*^9}, 
   3.975559325780048*^9, {3.975847460885457*^9, 3.975847462007667*^9}, {
   3.97585331495737*^9, 3.975853315581586*^9}, {3.976006392394897*^9, 
   3.976006394200057*^9}, {3.976006597793017*^9, 3.976006598459238*^9}, 
   3.976037056875772*^9, {3.97603714945954*^9, 3.976037149588419*^9}, {
   3.976546868657095*^9, 3.976546872117566*^9}, {3.9779184430265303`*^9, 
   3.97791844324891*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"0044b05c-b367-4293-a265-f4b6b83a3590"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scaleFunc", "[", "F_", "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", "v\[Alpha]w"}], 
     "}"}], ",", 
    RowBox[{
     FractionBox["1", "v\[Alpha]w"], 
     RowBox[{"F", "[", 
      RowBox[{
      "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", "v\[Alpha]w"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.97661797393507*^9, 3.9766180089057093`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"e6762312-e117-44d6-81b4-642bb7d6ac1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]F", "[", 
   RowBox[{"T0_", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Lambda]0", "[", "T0", "]"}], "+", 
   RowBox[{
    RowBox[{"\[Lambda]A", "[", "T0", "]"}], "A"}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Lambda]AA", "[", "T0", "]"}], 
    SuperscriptBox["A", "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.976548004744598*^9, 3.9765480591778603`*^9}, {
   3.976548202326796*^9, 3.976548205445408*^9}, {3.976553352145384*^9, 
   3.976553366712717*^9}, 3.9765535236307898`*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"0362d70d-1c61-406d-95a4-c6dfd94ec68f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Charge current", "Section",
 CellChangeTimes->{{3.96415692103404*^9, 3.964156922583652*^9}, {
   3.9755184883451777`*^9, 3.975518490945506*^9}, {3.97551856442542*^9, 
   3.975518571303583*^9}, {3.975853344572591*^9, 3.9758533451072073`*^9}, {
   3.977379541837892*^9, 3.977379571755808*^9}, 
   3.977918416003899*^9},ExpressionUUID->"2f61744f-81f5-4387-b0ee-\
fa6cb64e83ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fJ", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"u\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "-", 
    RowBox[{"a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fJ", "[", "2", "]"}], "=", "bar\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fJ", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}], "-", 
    RowBox[{"\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fJ", "[", "4", "]"}], "=", 
   RowBox[{"a\[Omega]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}], "-", 
      RowBox[{"\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fJ", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}], "-", 
    RowBox[{"\[ScriptL]\[Mu]", "\[TensorProduct]", "a\[Mu]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fJ", "[", "6", "]"}], "=", 
   RowBox[{"a\[Omega]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}], "-", 
      RowBox[{"\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.975488561231514*^9, 3.975488575510741*^9}, {
   3.975488608461751*^9, 3.9754886583017263`*^9}, {3.975488699563509*^9, 
   3.97548876821424*^9}, {3.975488835263007*^9, 3.975488931512436*^9}, {
   3.975489010096201*^9, 3.975489211121192*^9}, {3.975489287743348*^9, 
   3.9754893306631002`*^9}, {3.9754893810689297`*^9, 3.975489391621067*^9}, {
   3.975489656722788*^9, 3.975489697841164*^9}, {3.9755611897471333`*^9, 
   3.9755612060650063`*^9}, 3.975561242259783*^9, {3.975561742532721*^9, 
   3.975561826626071*^9}, {3.975561905139884*^9, 3.975561910446813*^9}, {
   3.9758533803201714`*^9, 3.975853463875518*^9}, 3.9758534955059347`*^9, {
   3.975854294917376*^9, 3.975854295066146*^9}, {3.975857218382543*^9, 
   3.975857228389791*^9}, {3.975863029296426*^9, 3.975863077595447*^9}, {
   3.976043224381795*^9, 3.976043226008141*^9}, {3.976331054005817*^9, 
   3.976331067630309*^9}, {3.976331107395256*^9, 3.97633111802148*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"26b73765-f5df-4853-ab63-79f5c4586dae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Mu]\[Nu]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "II"], "[", 
        RowBox[{"T", ",", 
         FractionBox["\[Omega]2", 
          RowBox[{"2", 
           SuperscriptBox["T", "2"]}]]}], "]"}], 
       RowBox[{"fJ", "[", "II", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "6"}], "}"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "ExpansionStrength"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9755594435891457`*^9, 3.975559461026328*^9}, {
   3.9755653511567507`*^9, 3.9755653957963247`*^9}, {3.97556544163593*^9, 
   3.975565461058419*^9}, {3.9755671668568907`*^9, 3.975567184649428*^9}, {
   3.975853480572713*^9, 3.9758534925253057`*^9}, {3.9758535655560827`*^9, 
   3.97585359179251*^9}, {3.975854299297516*^9, 3.975854302711872*^9}, {
   3.975856469117634*^9, 3.9758565110429697`*^9}, {3.975857262768113*^9, 
   3.975857269163763*^9}, {3.975857695100697*^9, 3.975857709982729*^9}, {
   3.975863094423867*^9, 3.975863197314322*^9}, {3.976043262466992*^9, 
   3.9760433264431257`*^9}, 3.9760433833331337`*^9, {3.976085514203032*^9, 
   3.976085514392776*^9}, {3.976269900937655*^9, 3.9762699465456944`*^9}, {
   3.976331135678934*^9, 3.9763311629679413`*^9}, {3.976981198015376*^9, 
   3.976981211776844*^9}, {3.976981530403083*^9, 3.9769815352636547`*^9}, {
   3.9779182869136744`*^9, 3.977918289138261*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"54141628-502e-44c7-b0f2-40255a424870"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J\[Mu]CorrectionAnsatz", "=", 
   RowBox[{
    RowBox[{"M\[Mu]\[Nu]", "//", 
     RowBox[{
      RowBox[{"partial", "[", "#", "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"#", ",", "Plus", ",", "2"}], "]"}], "&"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{3.976981493117422*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"48fbc0cd-ebd1-48e4-a85a-ae66a6bcb68e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]J\[Mu]X", "=", 
   RowBox[{"J\[Mu]Constructor", "[", 
    RowBox[{
    "\[Delta]\[ScriptCapitalN]X", ",", "\[Delta]\[ScriptCapitalJ]aX", ",", 
     "\[Delta]\[ScriptCapitalJ]\[Omega]X", ",", 
     "\[Delta]\[ScriptCapitalJ]\[ScriptL]X"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Mu]CorrectionAnsatz", "-", "\[Delta]J\[Mu]X", "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.977127583686705*^9, 3.9771275842341833`*^9}, {
   3.9771277312757*^9, 3.9771277335522614`*^9}, 3.9771280918449593`*^9, 
   3.977128240659296*^9, {3.9779183558948603`*^9, 3.977918356396796*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"f4d42240-2326-40ac-a6dd-a555943a2919"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.976986300811735*^9, 3.977127463580802*^9, 3.977127591215413*^9, 
   3.977127740425061*^9, {3.977128238013968*^9, 3.9771282479327793`*^9}, 
   3.9771294455430183`*^9, 3.9771309254898252`*^9, 3.977131085281748*^9, 
   3.977141548871319*^9, 3.977160171328808*^9, 3.977211551239459*^9, 
   3.97724365710562*^9, 3.977289599333181*^9, 3.977379588275888*^9, 
   3.977380981120451*^9, 3.977405081494961*^9, 3.977572490305812*^9, 
   3.977670627619032*^9, 3.977671208143031*^9, 3.97774537458747*^9, 
   3.977745473950922*^9, 3.977918317310358*^9, 3.977918366336138*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"b702dd6c-d0c7-4a0f-bf50-fc5dfe8f9431"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Belinfante tensor -- independent structures", "Section",
 CellChangeTimes->{{3.976000522031775*^9, 3.976000530401779*^9}, {
   3.976688283099558*^9, 3.976688288590746*^9}, {3.976688535158841*^9, 
   3.9766885378858833`*^9}, {3.977379624831787*^9, 3.9773796297149067`*^9}, 
   3.977399179508531*^9, {3.977918472932096*^9, 
   3.977918491060779*^9}},ExpressionUUID->"55a0f4f0-7e7f-49c9-a178-\
9c06355fb0df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
    "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
      "u\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
      "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]", 
       "\[CapitalDelta]\[Mu]\[Nu]"}]}], "//", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "&"}]}],
     "//", "Symmetriser"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9760064047873707`*^9, 3.976006405539917*^9}, {
  3.976331416586192*^9, 3.976331417984239*^9}},
 CellLabel->
  "In[674]:=",ExpressionUUID->"bbe73b49-1e28-4995-820c-38754ca7c966"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
    "u\[Mu]", "\[TensorProduct]", "bar\[Mu]", "\[TensorProduct]", "u\[Mu]"}], 
    "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "a\[Mu]"}], "-", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]", "bar\[Mu]"}], "//", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "&"}]}],
     "//", "Symmetriser"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.976331420504706*^9, 3.976331434621438*^9}},
 CellLabel->
  "In[676]:=",ExpressionUUID->"e2e6c664-dd58-4465-9c62-7fd7d57ae66a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
    "a\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]",
      "a\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
    "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", 
     "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}], "//", "Symmetriser"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}], "+", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}], "-", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "bar\[Mu]", "\[TensorProduct]", 
       "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "bar\[Mu]", "\[TensorProduct]", 
       "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "bar\[Mu]", "\[TensorProduct]", 
       "a\[Mu]"}], "-", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "bar\[Mu]", "\[TensorProduct]", 
       "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "bar\[Mu]"}], "+", 
       RowBox[{
       "bar\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", 
        "a\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "bar\[Mu]"}], "-", 
       RowBox[{
       "bar\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", 
        "a\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{
    "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
      "a\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{
    "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
      "\[Omega]\[Mu]"}], "//", "Symmetriser"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.976006548767529*^9, 3.976006548992621*^9}, {
  3.97633143673602*^9, 3.976331470089313*^9}},
 CellLabel->
  "In[680]:=",ExpressionUUID->"c6d4740b-4a0f-4aa5-9f66-4e055cf78ea4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
       "\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]", "\[TensorProduct]", 
       "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
       "\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "-", 
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]", "\[TensorProduct]", 
       "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "u\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "-", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "u\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "-", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "a\[Mu]"}], "-", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9763314728301487`*^9, 3.976331507700411*^9}},
 CellLabel->
  "In[690]:=",ExpressionUUID->"2f6b76a4-28f9-4c60-9582-856ec4eac053"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
        "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "-", 
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
        "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}], "+", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
       "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}], "-", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
       "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}], "+", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]",
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}], "-", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]",
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "a\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "-", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "a\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.976331480906869*^9, 3.9763315218030863`*^9}},
 CellLabel->
  "In[698]:=",ExpressionUUID->"9fff480a-a4f1-4126-8db9-91b610db7ba8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
        "\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]", "\[TensorProduct]", 
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "-", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"a\[Omega]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[ScriptL]\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976331490077196*^9, 3.976331493486383*^9}, {
  3.976331524400859*^9, 3.976331529626831*^9}},
 CellLabel->
  "In[706]:=",ExpressionUUID->"bf4f6d53-d01a-4f41-9f79-139e7ca43b9a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Belinfante tensor (even levels)", "Section",
 CellChangeTimes->{{3.97668908667035*^9, 3.9766890875500298`*^9}, {
  3.977129906454853*^9, 3.977129910057205*^9}, {3.977379666531273*^9, 
  3.977379671278364*^9}, {3.9773991486173973`*^9, 3.9773991607671757`*^9}, {
  3.977918495164755*^9, 
  3.977918503405479*^9}},ExpressionUUID->"d27d815e-4803-44e0-a0a7-\
5a4aafe59b90"],

Cell[CellGroupData[{

Cell["Term 1", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 3.976609977550497*^9}, {3.976689958243812*^9, 
  3.9766899583478518`*^9}},ExpressionUUID->"2dca1ecc-20eb-4e03-9ab3-\
e4f8d66a0523"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
    "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
      "u\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "1", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9766896857951508`*^9, 3.976689693256873*^9}, {
  3.976689971661158*^9, 3.976689981932727*^9}, {3.976690015470315*^9, 
  3.976690017102248*^9}, {3.9779185138425817`*^9, 3.977918516260468*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"814241df-23a7-437c-a243-a4341dcba852"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "1", "]"}], "-", 
      RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]X", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalP]X", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]aaX", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "1", "]"}]}], "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"]}], "/.", 
     RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976612877207582*^9, 3.976612910075555*^9}, 
   3.976688640005251*^9, 3.976688754674625*^9, {3.976689112576318*^9, 
   3.976689119008894*^9}, {3.9766895102462883`*^9, 3.976689510417498*^9}, {
   3.976689558594757*^9, 3.976689561719149*^9}, {3.976689645016733*^9, 
   3.97668964663319*^9}, 3.976689703036026*^9, {3.976689733975767*^9, 
   3.976689744876346*^9}, {3.9766899900923233`*^9, 3.976690003576798*^9}, {
   3.976690172537305*^9, 3.9766902525659857`*^9}, {3.976690284439507*^9, 
   3.97669060987718*^9}, {3.976690643758893*^9, 3.976690819419394*^9}, {
   3.976690869966456*^9, 3.976690923284173*^9}, {3.976691009582529*^9, 
   3.9766910110837927`*^9}, {3.976987780517251*^9, 3.976987799151355*^9}, {
   3.976987958593404*^9, 3.9769879591005697`*^9}, 3.977129536217059*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"e6abb0cc-b512-4aea-9113-0f7a1f647f6e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976361177710693*^9, 3.976361251639793*^9}, {
   3.976361349363833*^9, 3.9763614690276527`*^9}, 3.976361513722933*^9, {
   3.976361576904529*^9, 3.976361598913108*^9}, {3.976365659453929*^9, 
   3.976365661659603*^9}, {3.976365743430097*^9, 3.976365787779986*^9}, {
   3.976366185388187*^9, 3.976366197806566*^9}, 3.9763663355140142`*^9, 
   3.9763663968410797`*^9, {3.976366640130487*^9, 3.976366643645212*^9}, 
   3.9763667028472023`*^9, 3.976366767784733*^9, {3.976366908275824*^9, 
   3.9763669147726183`*^9}, {3.97636703670725*^9, 3.976367042686181*^9}, {
   3.976367150171939*^9, 3.976367181622353*^9}, {3.976367246109785*^9, 
   3.976367277393248*^9}, 3.976367323396461*^9, {3.976367367913292*^9, 
   3.976367407814293*^9}, {3.976367450604602*^9, 3.976367470301532*^9}, {
   3.976367509799706*^9, 3.97636757064881*^9}, 3.976367664614365*^9, 
   3.976367695226124*^9, {3.976367727028069*^9, 3.976367753343103*^9}, {
   3.976367790225144*^9, 3.9763677948170156`*^9}, 3.9763678362037697`*^9, {
   3.9763678684149313`*^9, 3.976367930684022*^9}, {3.976367972254944*^9, 
   3.976368060641588*^9}, 3.976368092398294*^9, 3.9763681231366796`*^9, {
   3.976368421764471*^9, 3.976368430857402*^9}, {3.9763684609191933`*^9, 
   3.976368490578862*^9}, {3.9763685332425003`*^9, 3.9763685459323072`*^9}, 
   3.976368617846417*^9, 3.976369540835445*^9, 3.9763706147068357`*^9, {
   3.976543720188654*^9, 3.9765438763920403`*^9}, {3.976543980012906*^9, 
   3.976544213808235*^9}, {3.976544253158736*^9, 3.97654426833852*^9}, {
   3.9765443769625263`*^9, 3.9765444529431562`*^9}, {3.976544491291252*^9, 
   3.976544497375162*^9}, {3.976544546742351*^9, 3.976544570510112*^9}, {
   3.976544602224491*^9, 3.976544626669289*^9}, 3.976544707101079*^9, {
   3.976544831776269*^9, 3.97654483766879*^9}, {3.976547060454093*^9, 
   3.976547082630961*^9}, {3.9765474144599943`*^9, 3.976547426199959*^9}, {
   3.976547515046193*^9, 3.976547550317061*^9}, 3.976547580462816*^9, 
   3.976547628719562*^9, {3.976547670070056*^9, 3.976547693523819*^9}, {
   3.97654772662068*^9, 3.976547843113412*^9}, {3.976547895298468*^9, 
   3.9765479156684303`*^9}, {3.976547967273758*^9, 3.976547974659359*^9}, {
   3.976548079895515*^9, 3.976548099682497*^9}, {3.976548131586293*^9, 
   3.9765481536487837`*^9}, 3.97654824681546*^9, {3.976548292148788*^9, 
   3.976548307881905*^9}, {3.976548343475191*^9, 3.976548377921768*^9}, 
   3.976548482692223*^9, 3.9765516526235743`*^9, 3.976552078669878*^9, 
   3.9765523244480543`*^9, 3.976552356579328*^9, {3.976552389032799*^9, 
   3.976552436903886*^9}, {3.976552492274425*^9, 3.976552537197372*^9}, {
   3.976552836819508*^9, 3.97655297872622*^9}, {3.976553076935457*^9, 
   3.976553092936284*^9}, 3.976553398893134*^9, 3.9765534302831697`*^9, {
   3.976553463936636*^9, 3.9765534881101313`*^9}, 3.976553569377285*^9, 
   3.976554624354374*^9, 3.976555017931669*^9, 3.976555303234509*^9, 
   3.976555423064897*^9, {3.976555660171093*^9, 3.976555679928486*^9}, 
   3.976555966108568*^9, 3.97661296041715*^9, 3.976613335874078*^9, 
   3.976689185046564*^9, {3.976689506871728*^9, 3.976689516850647*^9}, 
   3.976689642514673*^9, 3.976689694182191*^9, {3.976689729767145*^9, 
   3.976689740374264*^9}, 3.976689796554111*^9, 3.9766901507946987`*^9, 
   3.976690201843987*^9, {3.97669027050281*^9, 3.976690367287628*^9}, {
   3.976690402932434*^9, 3.976690458481139*^9}, 3.976690500445744*^9, {
   3.9766905358368893`*^9, 3.9766905434568644`*^9}, {3.97669060171706*^9, 
   3.976690612130748*^9}, {3.976690653182336*^9, 3.976690760875215*^9}, {
   3.97669079115897*^9, 3.976690822466303*^9}, 3.976690884008975*^9, {
   3.976690917050737*^9, 3.976690936340744*^9}, {3.976987955004636*^9, 
   3.976987974479258*^9}, 3.977918588367017*^9},
 CellLabel->
  "Out[214]//MatrixForm=",ExpressionUUID->"e4b59553-53c9-4d1c-af37-\
ab08601b660c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 2", "Subsubsection",
 CellChangeTimes->{{3.9766902648306*^9, 
  3.976690266550411*^9}},ExpressionUUID->"1ef8a597-e9f0-4dba-b9d1-\
3c4ccaff98d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
      "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]", 
       "\[CapitalDelta]\[Mu]\[Nu]"}]}], "//", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "&"}]}],
     "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "2", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9766896857951508`*^9, 3.976689693256873*^9}, {
   3.976689971661158*^9, 3.976689981932727*^9}, {3.976690015470315*^9, 
   3.976690017102248*^9}, {3.976690977620332*^9, 3.976690984935481*^9}, 
   3.977918529828828*^9},ExpressionUUID->"623c4ec6-4539-4048-9347-\
293ced22edb9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "2", "]"}], "-", 
      RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]X", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalP]X", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]aaX", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "2", "]"}]}], "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"]}], "/.", 
     RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976612877207582*^9, 3.976612910075555*^9}, 
   3.976688640005251*^9, 3.976688754674625*^9, {3.976689112576318*^9, 
   3.976689119008894*^9}, {3.9766895102462883`*^9, 3.976689510417498*^9}, {
   3.976689558594757*^9, 3.976689561719149*^9}, {3.976689645016733*^9, 
   3.97668964663319*^9}, 3.976689703036026*^9, {3.976689733975767*^9, 
   3.976689744876346*^9}, {3.9766899900923233`*^9, 3.976690003576798*^9}, {
   3.976690172537305*^9, 3.9766902525659857`*^9}, {3.976690989990679*^9, 
   3.976690993866593*^9}, {3.976691037067819*^9, 3.9766913513758802`*^9}, {
   3.97669140735631*^9, 3.9766916725035887`*^9}, {3.976691704189989*^9, 
   3.976691704979012*^9}, {3.976691759406209*^9, 3.9766917639207277`*^9}, {
   3.9766917962837553`*^9, 3.976691851729168*^9}, {3.9766919145170317`*^9, 
   3.97669196725121*^9}, {3.976988119091614*^9, 3.976988119254065*^9}, 
   3.976988252298251*^9, 
   3.977129539720656*^9},ExpressionUUID->"22ca12d0-fee7-4a1d-837c-\
795e1b2039dc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 7, 7, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976691050928377*^9, 3.9766910969441*^9}, {
   3.976691132609054*^9, 3.9766911693576*^9}, {3.9766912039645033`*^9, 
   3.976691259758483*^9}, {3.976691300988059*^9, 3.97669132817404*^9}, {
   3.9766913979008102`*^9, 3.976691413825326*^9}, {3.9766914496975327`*^9, 
   3.9766915037333393`*^9}, {3.97669153625701*^9, 3.9766915645055113`*^9}, {
   3.97669160225443*^9, 3.97669162779318*^9}, {3.9766916676118727`*^9, 
   3.976691684097937*^9}, 3.976691776424417*^9, 3.976691812240893*^9, {
   3.9766918435931063`*^9, 3.97669186369346*^9}, {3.976691936102654*^9, 
   3.9766919619010153`*^9}, 3.9769881708951283`*^9, 3.976988273476101*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"cd10738c-7aac-4bd9-bd21-\
4472163eeae2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 7", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976609977111994*^9, 
  3.976609977550497*^9}},ExpressionUUID->"f621be7b-6b05-46fa-a0b2-\
25e373f07355"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
    "a\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]",
      "a\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "7", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9766896857951508`*^9, 3.976689693256873*^9}, 
   3.97791853286832*^9},ExpressionUUID->"47a74733-6ca2-4250-8a58-\
9f2f281ff06c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "7", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "7", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "7", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "7", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "7", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "7", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "7", "]"}]}], "]"}], "+", 
     
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.964865593092127*^9, 3.964865667082288*^9}, {3.9763578838062897`*^9, 
   3.9763578910673227`*^9}, {3.976357937430766*^9, 3.976357980845076*^9}, {
   3.97636092681898*^9, 3.976360931335609*^9}, {3.976361127701496*^9, 
   3.976361248705181*^9}, {3.976361342367025*^9, 3.9763614686317673`*^9}, 
   3.97636150715552*^9, {3.9763615661764936`*^9, 3.976361598357645*^9}, {
   3.9763656609883003`*^9, 3.976365661229333*^9}, {3.9763657412140083`*^9, 
   3.976365787357222*^9}, {3.976366180953658*^9, 3.97636619730304*^9}, {
   3.9763663289046917`*^9, 3.9763663348286467`*^9}, {3.976366392202529*^9, 
   3.976366395758708*^9}, {3.976366513155908*^9, 3.976366643229692*^9}, {
   3.976366695773223*^9, 3.976366696175112*^9}, {3.976366766125729*^9, 
   3.976366767000684*^9}, {3.9763669052783527`*^9, 3.97636691429523*^9}, {
   3.976367035054933*^9, 3.976367041979514*^9}, {3.976367106526219*^9, 
   3.976367322802579*^9}, {3.9763673634227953`*^9, 3.976367407373189*^9}, {
   3.976367443649724*^9, 3.976367468086522*^9}, {3.9763675026110497`*^9, 
   3.976367569418392*^9}, {3.976367649595788*^9, 3.976367650930882*^9}, {
   3.9763676812467003`*^9, 3.976367752923647*^9}, {3.976367788060461*^9, 
   3.976367794264553*^9}, {3.9763678309530287`*^9, 3.976367928913806*^9}, {
   3.976367968447667*^9, 3.976368091396401*^9}, {3.976368121866335*^9, 
   3.97636812230923*^9}, 3.9763682331494617`*^9, {3.9763682674080048`*^9, 
   3.976368270093808*^9}, {3.976368429239437*^9, 3.9763684892946777`*^9}, {
   3.9763685225129547`*^9, 3.976368544118046*^9}, {3.976368615466195*^9, 
   3.9763686162062283`*^9}, {3.9763706111003857`*^9, 3.976370614120595*^9}, {
   3.976543694873439*^9, 3.9765442130805473`*^9}, {3.976544252396308*^9, 
   3.9765442676522303`*^9}, {3.976544343976479*^9, 3.976544452270529*^9}, {
   3.9765444834712563`*^9, 3.976544496709375*^9}, {3.976544536701622*^9, 
   3.9765446423620443`*^9}, {3.976544700428329*^9, 3.976544705868474*^9}, {
   3.976544824326252*^9, 3.976544837182241*^9}, {3.976547058982263*^9, 
   3.976547081871888*^9}, {3.9765474254002733`*^9, 3.9765475393591957`*^9}, 
   3.976547579440236*^9, {3.976547623920929*^9, 3.976547625706719*^9}, {
   3.976547668724577*^9, 3.9765476925395327`*^9}, {3.976547725115911*^9, 
   3.976547841475699*^9}, {3.9765478940622463`*^9, 3.976547914145323*^9}, {
   3.976547965056567*^9, 3.976547972947742*^9}, {3.976548084863799*^9, 
   3.9765481515497713`*^9}, {3.97654824117474*^9, 3.976548376522814*^9}, {
   3.976548479825178*^9, 3.9765484805604563`*^9}, {3.976552263549945*^9, 
   3.976552268003064*^9}, 3.976552320918859*^9, {3.9765523543898497`*^9, 
   3.976552355022657*^9}, {3.976552385222142*^9, 3.9765524356514482`*^9}, {
   3.976552468868729*^9, 3.9765525358444443`*^9}, {3.976552826226256*^9, 
   3.976552977371505*^9}, {3.976553079713326*^9, 3.976553080508813*^9}, {
   3.976553408028894*^9, 3.976553475867744*^9}, {3.976553543293667*^9, 
   3.976553548105132*^9}, {3.976554597408681*^9, 3.976554633268931*^9}, {
   3.97655499239088*^9, 3.97655499950101*^9}, {3.976555270233428*^9, 
   3.976555284741046*^9}, {3.976555392236225*^9, 3.9765554049167967`*^9}, {
   3.976555634887439*^9, 3.976555657595612*^9}, {3.976555944305895*^9, 
   3.976555948399909*^9}, {3.976612877207582*^9, 3.976612910075555*^9}, 
   3.976688640005251*^9, 3.976688754674625*^9, {3.976689112576318*^9, 
   3.976689119008894*^9}, {3.9766895102462883`*^9, 3.976689510417498*^9}, {
   3.976689558594757*^9, 3.976689561719149*^9}, {3.976689645016733*^9, 
   3.97668964663319*^9}, 3.976689703036026*^9, {3.976689733975767*^9, 
   3.976689744876346*^9}, {3.976988329037118*^9, 3.976988334458065*^9}, 
   3.977129541214047*^9},ExpressionUUID->"149afbb9-4b29-44ff-ba89-\
f93336b8cb59"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976361177710693*^9, 3.976361251639793*^9}, {
   3.976361349363833*^9, 3.9763614690276527`*^9}, 3.976361513722933*^9, {
   3.976361576904529*^9, 3.976361598913108*^9}, {3.976365659453929*^9, 
   3.976365661659603*^9}, {3.976365743430097*^9, 3.976365787779986*^9}, {
   3.976366185388187*^9, 3.976366197806566*^9}, 3.9763663355140142`*^9, 
   3.9763663968410797`*^9, {3.976366640130487*^9, 3.976366643645212*^9}, 
   3.9763667028472023`*^9, 3.976366767784733*^9, {3.976366908275824*^9, 
   3.9763669147726183`*^9}, {3.97636703670725*^9, 3.976367042686181*^9}, {
   3.976367150171939*^9, 3.976367181622353*^9}, {3.976367246109785*^9, 
   3.976367277393248*^9}, 3.976367323396461*^9, {3.976367367913292*^9, 
   3.976367407814293*^9}, {3.976367450604602*^9, 3.976367470301532*^9}, {
   3.976367509799706*^9, 3.97636757064881*^9}, 3.976367664614365*^9, 
   3.976367695226124*^9, {3.976367727028069*^9, 3.976367753343103*^9}, {
   3.976367790225144*^9, 3.9763677948170156`*^9}, 3.9763678362037697`*^9, {
   3.9763678684149313`*^9, 3.976367930684022*^9}, {3.976367972254944*^9, 
   3.976368060641588*^9}, 3.976368092398294*^9, 3.9763681231366796`*^9, {
   3.976368421764471*^9, 3.976368430857402*^9}, {3.9763684609191933`*^9, 
   3.976368490578862*^9}, {3.9763685332425003`*^9, 3.9763685459323072`*^9}, 
   3.976368617846417*^9, 3.976369540835445*^9, 3.9763706147068357`*^9, {
   3.976543720188654*^9, 3.9765438763920403`*^9}, {3.976543980012906*^9, 
   3.976544213808235*^9}, {3.976544253158736*^9, 3.97654426833852*^9}, {
   3.9765443769625263`*^9, 3.9765444529431562`*^9}, {3.976544491291252*^9, 
   3.976544497375162*^9}, {3.976544546742351*^9, 3.976544570510112*^9}, {
   3.976544602224491*^9, 3.976544626669289*^9}, 3.976544707101079*^9, {
   3.976544831776269*^9, 3.97654483766879*^9}, {3.976547060454093*^9, 
   3.976547082630961*^9}, {3.9765474144599943`*^9, 3.976547426199959*^9}, {
   3.976547515046193*^9, 3.976547550317061*^9}, 3.976547580462816*^9, 
   3.976547628719562*^9, {3.976547670070056*^9, 3.976547693523819*^9}, {
   3.97654772662068*^9, 3.976547843113412*^9}, {3.976547895298468*^9, 
   3.9765479156684303`*^9}, {3.976547967273758*^9, 3.976547974659359*^9}, {
   3.976548079895515*^9, 3.976548099682497*^9}, {3.976548131586293*^9, 
   3.9765481536487837`*^9}, 3.97654824681546*^9, {3.976548292148788*^9, 
   3.976548307881905*^9}, {3.976548343475191*^9, 3.976548377921768*^9}, 
   3.976548482692223*^9, 3.9765516526235743`*^9, 3.976552078669878*^9, 
   3.9765523244480543`*^9, 3.976552356579328*^9, {3.976552389032799*^9, 
   3.976552436903886*^9}, {3.976552492274425*^9, 3.976552537197372*^9}, {
   3.976552836819508*^9, 3.97655297872622*^9}, {3.976553076935457*^9, 
   3.976553092936284*^9}, 3.976553398893134*^9, 3.9765534302831697`*^9, {
   3.976553463936636*^9, 3.9765534881101313`*^9}, 3.976553569377285*^9, 
   3.976554624354374*^9, 3.976555017931669*^9, 3.976555303234509*^9, 
   3.976555423064897*^9, {3.976555660171093*^9, 3.976555679928486*^9}, 
   3.976555966108568*^9, 3.97661296041715*^9, 3.976613335874078*^9, 
   3.976689185046564*^9, {3.976689506871728*^9, 3.976689516850647*^9}, 
   3.976689642514673*^9, 3.976689694182191*^9, {3.976689729767145*^9, 
   3.976689740374264*^9}, 3.976689796554111*^9, 3.976988413671125*^9},
 CellLabel->
  "Out[79]//MatrixForm=",ExpressionUUID->"31401541-34bc-47d3-8b73-\
4c4befed7860"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 8", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 
  3.976556559570751*^9}},ExpressionUUID->"0e1ced8a-13ca-4b50-afcb-\
8f9be89403d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
    "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", 
     "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]"}], "//", "Symmetriser"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "8", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976989166397119*^9, 3.9769891832143803`*^9}, 
   3.977918535714376*^9},ExpressionUUID->"a6cfbeb0-84bb-41b4-ae97-\
cc814c7e1a32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "8", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "8", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "8", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "8", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "8", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "8", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "8", "]"}]}], "]"}], "+", 
     
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9766892430358562`*^9, 3.976689247893793*^9}, {
   3.976689583178995*^9, 3.9766895855301723`*^9}, {3.976988555215783*^9, 
   3.976988557666956*^9}, {3.97698919466016*^9, 3.9769891972667027`*^9}, {
   3.977060540181307*^9, 3.9770605474920483`*^9}, 
   3.977129543520773*^9},ExpressionUUID->"e657951c-0ed1-4e09-bb2b-\
ccaf7ea64393"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976361177710693*^9, 3.976361251639793*^9}, {
   3.976361349363833*^9, 3.9763614690276527`*^9}, 3.976361513722933*^9, {
   3.976361576904529*^9, 3.976361598913108*^9}, {3.976365659453929*^9, 
   3.976365661659603*^9}, {3.976365743430097*^9, 3.976365787779986*^9}, {
   3.976366185388187*^9, 3.976366197806566*^9}, 3.9763663355140142`*^9, 
   3.9763663968410797`*^9, {3.976366640130487*^9, 3.976366643645212*^9}, 
   3.9763667028472023`*^9, 3.976366767784733*^9, {3.976366908275824*^9, 
   3.9763669147726183`*^9}, {3.97636703670725*^9, 3.976367042686181*^9}, {
   3.976367150171939*^9, 3.976367181622353*^9}, {3.976367246109785*^9, 
   3.976367277393248*^9}, 3.976367323396461*^9, {3.976367367913292*^9, 
   3.976367407814293*^9}, {3.976367450604602*^9, 3.976367470301532*^9}, {
   3.976367509799706*^9, 3.97636757064881*^9}, 3.976367664614365*^9, 
   3.976367695226124*^9, {3.976367727028069*^9, 3.976367753343103*^9}, {
   3.976367790225144*^9, 3.9763677948170156`*^9}, 3.9763678362037697`*^9, {
   3.9763678684149313`*^9, 3.976367930684022*^9}, {3.976367972254944*^9, 
   3.976368060641588*^9}, 3.976368092398294*^9, 3.9763681231366796`*^9, {
   3.976368421764471*^9, 3.976368430857402*^9}, {3.9763684609191933`*^9, 
   3.976368490578862*^9}, {3.9763685332425003`*^9, 3.9763685459323072`*^9}, 
   3.976368617846417*^9, 3.976369540835445*^9, 3.9763706147068357`*^9, {
   3.976543720188654*^9, 3.9765438763920403`*^9}, {3.976543980012906*^9, 
   3.976544213808235*^9}, {3.976544253158736*^9, 3.97654426833852*^9}, {
   3.9765443769625263`*^9, 3.9765444529431562`*^9}, {3.976544491291252*^9, 
   3.976544497375162*^9}, {3.976544546742351*^9, 3.976544570510112*^9}, {
   3.976544602224491*^9, 3.976544626669289*^9}, 3.976544707101079*^9, {
   3.976544831776269*^9, 3.97654483766879*^9}, {3.976547060454093*^9, 
   3.976547082630961*^9}, {3.9765474144599943`*^9, 3.976547426199959*^9}, {
   3.976547515046193*^9, 3.976547550317061*^9}, 3.976547580462816*^9, 
   3.976547628719562*^9, {3.976547670070056*^9, 3.976547693523819*^9}, {
   3.97654772662068*^9, 3.976547843113412*^9}, {3.976547895298468*^9, 
   3.9765479156684303`*^9}, {3.976547967273758*^9, 3.976547974659359*^9}, {
   3.976548079895515*^9, 3.976548099682497*^9}, {3.976548131586293*^9, 
   3.9765481536487837`*^9}, 3.97654824681546*^9, {3.976548292148788*^9, 
   3.976548307881905*^9}, {3.976548343475191*^9, 3.976548377921768*^9}, 
   3.976548482692223*^9, 3.9765516526235743`*^9, 3.976552078669878*^9, 
   3.9765523244480543`*^9, 3.976552356579328*^9, {3.976552389032799*^9, 
   3.976552436903886*^9}, {3.976552492274425*^9, 3.976552537197372*^9}, {
   3.976552836819508*^9, 3.97655297872622*^9}, {3.976553076935457*^9, 
   3.976553092936284*^9}, 3.976553398893134*^9, 3.9765534302831697`*^9, {
   3.976553463936636*^9, 3.9765534881101313`*^9}, 3.976553569377285*^9, 
   3.976554624354374*^9, 3.976555017931669*^9, 3.976555303234509*^9, 
   3.976555423064897*^9, {3.976555660171093*^9, 3.976555679928486*^9}, 
   3.976555966108568*^9, {3.9765567723927097`*^9, 3.9765570911780243`*^9}, 
   3.9765571237291183`*^9, {3.976557163315741*^9, 3.976557190345436*^9}, {
   3.976557339600972*^9, 3.976557357965311*^9}, 3.9765574401466017`*^9, 
   3.976615542912916*^9, 3.9769885627317533`*^9, 3.9769891494497213`*^9, 
   3.977060349992161*^9, 3.977060543313836*^9, 3.977060596698505*^9},
 CellLabel->
  "Out[99]//MatrixForm=",ExpressionUUID->"06e83e6a-1e77-45ea-ab2d-\
f0fd6425c0cf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 9", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.9765621125258293`*^9, 3.976562113375587*^9}, {
  3.976562239873513*^9, 
  3.97656224024088*^9}},ExpressionUUID->"0e07bd98-5b9d-41cb-9f6b-\
da45bbba30f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}], "+", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "9", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.9765621160156507`*^9, {
   3.9770613087768297`*^9, 3.9770613145016947`*^9}, 
   3.977918537833353*^9},ExpressionUUID->"17a93d25-f3b8-4dc3-a9bb-\
9cb56d6b504d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "9", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "9", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "9", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "9", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "9", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "9", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "9", "]"}]}], "]"}], "+", 
     
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.976689272906777*^9, 3.9766892792797947`*^9}, {
   3.976689588220952*^9, 3.976689590613195*^9}, {3.977061325434812*^9, 
   3.977061355562428*^9}, 
   3.977129545034527*^9},ExpressionUUID->"a79d26e8-0f07-4c6b-b2a3-\
261fa16aadaa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976361177710693*^9, 3.976361251639793*^9}, {
   3.976361349363833*^9, 3.9763614690276527`*^9}, 3.976361513722933*^9, {
   3.976361576904529*^9, 3.976361598913108*^9}, {3.976365659453929*^9, 
   3.976365661659603*^9}, {3.976365743430097*^9, 3.976365787779986*^9}, {
   3.976366185388187*^9, 3.976366197806566*^9}, 3.9763663355140142`*^9, 
   3.9763663968410797`*^9, {3.976366640130487*^9, 3.976366643645212*^9}, 
   3.9763667028472023`*^9, 3.976366767784733*^9, {3.976366908275824*^9, 
   3.9763669147726183`*^9}, {3.97636703670725*^9, 3.976367042686181*^9}, {
   3.976367150171939*^9, 3.976367181622353*^9}, {3.976367246109785*^9, 
   3.976367277393248*^9}, 3.976367323396461*^9, {3.976367367913292*^9, 
   3.976367407814293*^9}, {3.976367450604602*^9, 3.976367470301532*^9}, {
   3.976367509799706*^9, 3.97636757064881*^9}, 3.976367664614365*^9, 
   3.976367695226124*^9, {3.976367727028069*^9, 3.976367753343103*^9}, {
   3.976367790225144*^9, 3.9763677948170156`*^9}, 3.9763678362037697`*^9, {
   3.9763678684149313`*^9, 3.976367930684022*^9}, {3.976367972254944*^9, 
   3.976368060641588*^9}, 3.976368092398294*^9, 3.9763681231366796`*^9, {
   3.976368421764471*^9, 3.976368430857402*^9}, {3.9763684609191933`*^9, 
   3.976368490578862*^9}, {3.9763685332425003`*^9, 3.9763685459323072`*^9}, 
   3.976368617846417*^9, 3.976369540835445*^9, 3.9763706147068357`*^9, {
   3.976543720188654*^9, 3.9765438763920403`*^9}, {3.976543980012906*^9, 
   3.976544213808235*^9}, {3.976544253158736*^9, 3.97654426833852*^9}, {
   3.9765443769625263`*^9, 3.9765444529431562`*^9}, {3.976544491291252*^9, 
   3.976544497375162*^9}, {3.976544546742351*^9, 3.976544570510112*^9}, {
   3.976544602224491*^9, 3.976544626669289*^9}, 3.976544707101079*^9, {
   3.976544831776269*^9, 3.97654483766879*^9}, {3.976547060454093*^9, 
   3.976547082630961*^9}, {3.9765474144599943`*^9, 3.976547426199959*^9}, {
   3.976547515046193*^9, 3.976547550317061*^9}, 3.976547580462816*^9, 
   3.976547628719562*^9, {3.976547670070056*^9, 3.976547693523819*^9}, {
   3.97654772662068*^9, 3.976547843113412*^9}, {3.976547895298468*^9, 
   3.9765479156684303`*^9}, {3.976547967273758*^9, 3.976547974659359*^9}, {
   3.976548079895515*^9, 3.976548099682497*^9}, {3.976548131586293*^9, 
   3.9765481536487837`*^9}, 3.97654824681546*^9, {3.976548292148788*^9, 
   3.976548307881905*^9}, {3.976548343475191*^9, 3.976548377921768*^9}, 
   3.976548482692223*^9, 3.9765516526235743`*^9, 3.976552078669878*^9, 
   3.9765523244480543`*^9, 3.976552356579328*^9, {3.976552389032799*^9, 
   3.976552436903886*^9}, {3.976552492274425*^9, 3.976552537197372*^9}, {
   3.976552836819508*^9, 3.97655297872622*^9}, {3.976553076935457*^9, 
   3.976553092936284*^9}, 3.976553398893134*^9, 3.9765534302831697`*^9, {
   3.976553463936636*^9, 3.9765534881101313`*^9}, 3.976553569377285*^9, 
   3.976554624354374*^9, 3.976555017931669*^9, 3.976555303234509*^9, 
   3.976555423064897*^9, {3.976555660171093*^9, 3.976555679928486*^9}, 
   3.976555966108568*^9, {3.9765567723927097`*^9, 3.9765570911780243`*^9}, 
   3.9765571237291183`*^9, {3.976557163315741*^9, 3.976557190345436*^9}, {
   3.976557339600972*^9, 3.976557357965311*^9}, 3.9765574401466017`*^9, {
   3.976558270679426*^9, 3.976558280492703*^9}, {3.976558335190686*^9, 
   3.976558367378948*^9}, {3.9765583980991907`*^9, 3.976558489255546*^9}, 
   3.976558612048049*^9, 3.976558673891389*^9, {3.976558716739778*^9, 
   3.976558748176393*^9}, {3.976558784205434*^9, 3.9765588915714493`*^9}, {
   3.976558946884356*^9, 3.976558982852522*^9}, {3.976559036041129*^9, 
   3.976559057356781*^9}, 3.9765591521239843`*^9, {3.976559182764958*^9, 
   3.976559274084651*^9}, {3.976559371101828*^9, 3.976559426875805*^9}, 
   3.976559458286237*^9, {3.976559498265003*^9, 3.976559567552368*^9}, 
   3.976559602554142*^9, 3.976559735560545*^9, 3.976559860420867*^9, 
   3.976560270170135*^9, 3.9765603827883987`*^9, 3.97656045967386*^9, 
   3.976560598357421*^9, 3.9765606656836348`*^9, {3.976562167280487*^9, 
   3.976562183976828*^9}, {3.976562261966969*^9, 3.976562550928092*^9}, 
   3.97656336314872*^9, 3.976563408841257*^9, {3.9765635480925503`*^9, 
   3.976563639069271*^9}, 3.976563683110182*^9, {3.9765637190604343`*^9, 
   3.97656380188805*^9}, 3.9765638409815483`*^9, 3.976563897936903*^9, 
   3.976564002383518*^9, 3.9765640525356913`*^9, 3.9765641028542233`*^9, 
   3.976602043665085*^9, 3.976602184553801*^9, 3.976602272198523*^9, 
   3.976602414424041*^9, 3.9766158352115707`*^9, 3.977061461315456*^9},
 CellLabel->
  "Out[113]//MatrixForm=",ExpressionUUID->"5cc97d4f-0f0e-4591-aaf5-\
d50a8ac29e00"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 13", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}},ExpressionUUID->"7883cffb-72a3-45d0-9ff4-\
bcc44c382fb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "bar\[Mu]"}], "+", 
       RowBox[{
       "bar\[Mu]", "\[TensorProduct]", "u\[Mu]", "\[TensorProduct]", 
        "a\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "13", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, {3.977061557717396*^9, 
   3.977061563554501*^9}, 
   3.977918540350437*^9},ExpressionUUID->"26811696-c790-48f5-9b8c-\
0a050e78f070"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "13", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "13", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "13", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "13", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "13", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "13", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "13", "]"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.976689292135385*^9, 3.976689295595519*^9}, {
   3.97668959939371*^9, 3.97668960240762*^9}, {3.97706157172029*^9, 
   3.977061577930276*^9}, 
   3.977129547897873*^9},ExpressionUUID->"0ad55b71-9d4c-4f4e-b833-\
26cbb1ab6803"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.977061946455997*^9},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"f2290bbc-ce6f-4b05-a016-\
a9d36461daca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 15", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.976562628089024*^9, 
  3.976562628465605*^9}},ExpressionUUID->"9931b307-145a-48b1-8b14-\
599984d9b9ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{
    "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
      "a\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "15", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.976562631210013*^9, {
   3.977062172308345*^9, 3.97706217267196*^9}, 
   3.977918542442285*^9},ExpressionUUID->"32df1ed0-c3b2-4fdf-a7a2-\
c10629bae5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "15", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "15", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "15", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "15", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "15", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "15", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "15", "]"}]}], "]"}]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.977061603710688*^9, 3.977061605977092*^9}, 
   3.9771295494029217`*^9},ExpressionUUID->"2008f6af-7925-40fd-907f-\
47604c367f70"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.97706227397314*^9},
 CellLabel->
  "Out[141]//MatrixForm=",ExpressionUUID->"e2fd88cc-e3b4-48c0-8155-\
37edb49758aa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 16", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.976562628089024*^9, 3.976562628465605*^9}, {
  3.976562987182293*^9, 
  3.976562987346271*^9}},ExpressionUUID->"bdf58f34-b419-4eab-8e24-\
8f88d640d572"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{
    "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
      "\[Omega]\[Mu]"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "16", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.976562631210013*^9, {
   3.9765629969118147`*^9, 3.976563001646397*^9}, {3.977062430748003*^9, 
   3.977062430965661*^9}, 
   3.977918544466133*^9},ExpressionUUID->"6a8842fb-a282-4114-a510-\
1e50b24adc6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "16", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "16", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "16", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "16", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "16", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "16", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "16", "]"}]}], "]"}]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.977061608702066*^9, 3.977061616089191*^9}, 
   3.977129551400876*^9},ExpressionUUID->"f1b44ba2-75df-4cbd-8419-\
dce9329fc78a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.976623889908798*^9, 3.977062499082246*^9},
 CellLabel->
  "Out[153]//MatrixForm=",ExpressionUUID->"e709c29e-987d-42eb-99a0-\
f2d19ce2157d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 25 (Scaled)", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.976562628089024*^9, 3.976562628465605*^9}, {
  3.976562987182293*^9, 3.976562987346271*^9}, {3.976604717762817*^9, 
  3.976604718812539*^9}, {3.976689323238791*^9, 
  3.976689325780828*^9}},ExpressionUUID->"63577014-c7ff-46f5-a39a-\
7ae90a23e532"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scaledfS", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["T", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
        "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"scaledfS", "[", "25", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.976562631210013*^9, {
   3.9765629969118147`*^9, 3.976563001646397*^9}, {3.9766047231404533`*^9, 
   3.9766047495652647`*^9}, {3.977062511923368*^9, 3.977062512141851*^9}, 
   3.97791854724571*^9},ExpressionUUID->"aad65f5e-4c7e-44b4-bc2d-\
bed55698aaff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "25", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalE]X", "[", "25", "]"}], "//", "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalP]X", "[", "25", "]"}], "//", "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]aaX", "[", "25", "]"}], "//", "scaleFunc"}],
        ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "25", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "25", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "25", "]"}], "//", 
        "scaleFunc"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.977061625592413*^9, 3.9770616260510406`*^9}, {
   3.977062906311528*^9, 3.977062906471684*^9}, 
   3.977129554921276*^9},ExpressionUUID->"acbbba09-92b6-4380-9f96-\
a99212f20b66"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976361177710693*^9, 3.976361251639793*^9}, {
   3.976361349363833*^9, 3.9763614690276527`*^9}, 3.976361513722933*^9, {
   3.976361576904529*^9, 3.976361598913108*^9}, {3.976365659453929*^9, 
   3.976365661659603*^9}, {3.976365743430097*^9, 3.976365787779986*^9}, {
   3.976366185388187*^9, 3.976366197806566*^9}, 3.9763663355140142`*^9, 
   3.9763663968410797`*^9, {3.976366640130487*^9, 3.976366643645212*^9}, 
   3.9763667028472023`*^9, 3.976366767784733*^9, {3.976366908275824*^9, 
   3.9763669147726183`*^9}, {3.97636703670725*^9, 3.976367042686181*^9}, {
   3.976367150171939*^9, 3.976367181622353*^9}, {3.976367246109785*^9, 
   3.976367277393248*^9}, 3.976367323396461*^9, {3.976367367913292*^9, 
   3.976367407814293*^9}, {3.976367450604602*^9, 3.976367470301532*^9}, {
   3.976367509799706*^9, 3.97636757064881*^9}, 3.976367664614365*^9, 
   3.976367695226124*^9, {3.976367727028069*^9, 3.976367753343103*^9}, {
   3.976367790225144*^9, 3.9763677948170156`*^9}, 3.9763678362037697`*^9, {
   3.9763678684149313`*^9, 3.976367930684022*^9}, {3.976367972254944*^9, 
   3.976368060641588*^9}, 3.976368092398294*^9, 3.9763681231366796`*^9, {
   3.976368421764471*^9, 3.976368430857402*^9}, {3.9763684609191933`*^9, 
   3.976368490578862*^9}, {3.9763685332425003`*^9, 3.9763685459323072`*^9}, 
   3.976368617846417*^9, 3.976369540835445*^9, 3.9763706147068357`*^9, {
   3.976543720188654*^9, 3.9765438763920403`*^9}, {3.976543980012906*^9, 
   3.976544213808235*^9}, {3.976544253158736*^9, 3.97654426833852*^9}, {
   3.9765443769625263`*^9, 3.9765444529431562`*^9}, {3.976544491291252*^9, 
   3.976544497375162*^9}, {3.976544546742351*^9, 3.976544570510112*^9}, {
   3.976544602224491*^9, 3.976544626669289*^9}, 3.976544707101079*^9, {
   3.976544831776269*^9, 3.97654483766879*^9}, {3.976547060454093*^9, 
   3.976547082630961*^9}, {3.9765474144599943`*^9, 3.976547426199959*^9}, {
   3.976547515046193*^9, 3.976547550317061*^9}, 3.976547580462816*^9, 
   3.976547628719562*^9, {3.976547670070056*^9, 3.976547693523819*^9}, {
   3.97654772662068*^9, 3.976547843113412*^9}, {3.976547895298468*^9, 
   3.9765479156684303`*^9}, {3.976547967273758*^9, 3.976547974659359*^9}, {
   3.976548079895515*^9, 3.976548099682497*^9}, {3.976548131586293*^9, 
   3.9765481536487837`*^9}, 3.97654824681546*^9, {3.976548292148788*^9, 
   3.976548307881905*^9}, {3.976548343475191*^9, 3.976548377921768*^9}, 
   3.976548482692223*^9, 3.9765516526235743`*^9, 3.976552078669878*^9, 
   3.9765523244480543`*^9, 3.976552356579328*^9, {3.976552389032799*^9, 
   3.976552436903886*^9}, {3.976552492274425*^9, 3.976552537197372*^9}, {
   3.976552836819508*^9, 3.97655297872622*^9}, {3.976553076935457*^9, 
   3.976553092936284*^9}, 3.976553398893134*^9, 3.9765534302831697`*^9, {
   3.976553463936636*^9, 3.9765534881101313`*^9}, 3.976553569377285*^9, 
   3.976554624354374*^9, 3.976555017931669*^9, 3.976555303234509*^9, 
   3.976555423064897*^9, {3.976555660171093*^9, 3.976555679928486*^9}, 
   3.976555966108568*^9, {3.9765567723927097`*^9, 3.9765570911780243`*^9}, 
   3.9765571237291183`*^9, {3.976557163315741*^9, 3.976557190345436*^9}, {
   3.976557339600972*^9, 3.976557357965311*^9}, 3.9765574401466017`*^9, {
   3.976558270679426*^9, 3.976558280492703*^9}, {3.976558335190686*^9, 
   3.976558367378948*^9}, {3.9765583980991907`*^9, 3.976558489255546*^9}, 
   3.976558612048049*^9, 3.976558673891389*^9, {3.976558716739778*^9, 
   3.976558748176393*^9}, {3.976558784205434*^9, 3.9765588915714493`*^9}, {
   3.976558946884356*^9, 3.976558982852522*^9}, {3.976559036041129*^9, 
   3.976559057356781*^9}, 3.9765591521239843`*^9, {3.976559182764958*^9, 
   3.976559274084651*^9}, {3.976559371101828*^9, 3.976559426875805*^9}, 
   3.976559458286237*^9, {3.976559498265003*^9, 3.976559567552368*^9}, 
   3.976559602554142*^9, 3.976559735560545*^9, 3.976559860420867*^9, 
   3.976560270170135*^9, 3.9765603827883987`*^9, 3.97656045967386*^9, 
   3.976560598357421*^9, 3.9765606656836348`*^9, {3.976562692195794*^9, 
   3.9765629153201637`*^9}, {3.9765629453682127`*^9, 3.97656295383597*^9}, {
   3.976563034746035*^9, 3.9765632510654163`*^9}, 3.976566513502613*^9, 
   3.9765665820371113`*^9, {3.976566677261066*^9, 3.976566706585655*^9}, 
   3.9765668052285767`*^9, 3.976566836560917*^9, {3.976566871454315*^9, 
   3.976566952640061*^9}, 3.9765669956625433`*^9, 3.976567034436864*^9, 
   3.9765671067841682`*^9, 3.976567262720997*^9, {3.9765673189794483`*^9, 
   3.976567339639145*^9}, 3.976603207882289*^9, 3.9766050873157988`*^9, {
   3.976605128618187*^9, 3.976605195773459*^9}, {3.9766052315358562`*^9, 
   3.97660525155305*^9}, {3.976605300110723*^9, 3.976605327499219*^9}, {
   3.976605359862114*^9, 3.97660540148843*^9}, 3.976605533909293*^9, 
   3.9766181025152273`*^9, 3.976618475013136*^9, 3.977062883767639*^9, 
   3.977063043988595*^9},
 CellLabel->
  "Out[166]//MatrixForm=",ExpressionUUID->"59944df0-0bdf-43d5-8297-\
81dc74be9c03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 27", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.976562628089024*^9, 3.976562628465605*^9}, {
  3.976562987182293*^9, 3.976562987346271*^9}, {3.976609603108075*^9, 
  3.976609603770512*^9}},ExpressionUUID->"030e2044-bb3f-419e-8394-\
5c8c89bf6f20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}], "+", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
       "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "27", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.976562631210013*^9, {
   3.9765629969118147`*^9, 3.976563001646397*^9}, 3.97660962466558*^9, {
   3.977063153264402*^9, 3.9770631534544888`*^9}, 
   3.9779185501334133`*^9},ExpressionUUID->"19d7ee56-849d-43b8-9183-\
39b60ddfa805"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "27", "]"}], "-", 
      RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]X", "[", "27", "]"}], ",", 
        RowBox[{"\[ScriptCapitalP]X", "[", "27", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]aaX", "[", "27", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "27", "]"}], ",", 
        RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "27", "]"}], ",", 
        RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "27", "]"}]}], "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
     RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.976622835194524*^9, 3.976622835373155*^9}, {
   3.977061762787527*^9, 3.9770617670024033`*^9}, 
   3.9771295568837633`*^9},ExpressionUUID->"634bdd30-7f98-4aeb-b744-\
00ead10322be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.97668273229053*^9, 3.977063179915186*^9},
 CellLabel->
  "Out[182]//MatrixForm=",ExpressionUUID->"3e50ba40-aec8-4386-a02a-\
b6c501e6eccb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 29", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.976562628089024*^9, 3.976562628465605*^9}, {
  3.976562987182293*^9, 3.976562987346271*^9}, {3.976609603108075*^9, 
  3.976609603770512*^9}, {3.976612178667378*^9, 
  3.976612178993482*^9}},ExpressionUUID->"cb11387d-7043-4dc7-9868-\
ba3f7f79daba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]"}], "+", 
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]",
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "29", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.976562631210013*^9, {
   3.9765629969118147`*^9, 3.976563001646397*^9}, 3.97660962466558*^9, 
   3.976612214101383*^9, {3.9770633321434402`*^9, 3.97706333230061*^9}, 
   3.977918552671916*^9},ExpressionUUID->"ec75ca50-af48-4d71-b00b-\
cb728e132c85"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "29", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalE]X", "[", "29", "]"}], ",", 
       RowBox[{"\[ScriptCapitalP]X", "[", "29", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]aaX", "[", "29", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "29", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "29", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "29", "]"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.977061777367096*^9, 3.977061779892953*^9}, 
   3.977063341381464*^9, 
   3.977129559179688*^9},ExpressionUUID->"0ac2396e-3515-433e-a51d-\
d207f5c17569"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.977063356290654*^9},
 CellLabel->
  "Out[195]//MatrixForm=",ExpressionUUID->"f9fc4a22-9168-40c7-a178-\
6c46f0676f50"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 31 (Scaled)", "Subsubsection",
 CellChangeTimes->{{3.976546943404327*^9, 3.976546944694291*^9}, {
  3.976556556255231*^9, 3.976556559570751*^9}, {3.9765581597759743`*^9, 
  3.976558160517565*^9}, {3.976562628089024*^9, 3.976562628465605*^9}, {
  3.976562987182293*^9, 3.976562987346271*^9}, {3.976604717762817*^9, 
  3.976604718812539*^9}, {3.976605918169042*^9, 3.9766059465268173`*^9}, {
  3.976689338653901*^9, 
  3.97668934051901*^9}},ExpressionUUID->"d4893eb8-3c5b-43b3-b8ac-\
d46e79d85acd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scaledfS", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["T", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "a\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"scaledfS", "[", "31", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976556561988606*^9, 3.976556568172439*^9}, {
   3.976558220325592*^9, 3.976558230402422*^9}, 3.976562631210013*^9, {
   3.9765629969118147`*^9, 3.976563001646397*^9}, {3.9766047231404533`*^9, 
   3.9766047495652647`*^9}, {3.9766059507742558`*^9, 
   3.9766059555700274`*^9}, {3.977065126421837*^9, 3.9770651266345882`*^9}, {
   3.9771260105348682`*^9, 3.977126010671987*^9}, 
   3.977918554723345*^9},ExpressionUUID->"a801c659-6c75-47c0-bef4-\
38852275356a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "31", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorEven", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalE]X", "[", "31", "]"}], "//", "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalP]X", "[", "31", "]"}], "//", "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]aaX", "[", "31", "]"}], "//", "scaleFunc"}],
        ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "31", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[Omega]X", "[", "31", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[ScriptL]X", "[", "31", "]"}], "//", 
        "scaleFunc"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.977061784575625*^9, 3.977061792473607*^9}, 
   3.977129561783845*^9},ExpressionUUID->"92cdd249-ebd9-4c7e-87c8-\
81d717b20f23"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 9, 9, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976361177710693*^9, 3.976361251639793*^9}, {
   3.976361349363833*^9, 3.9763614690276527`*^9}, 3.976361513722933*^9, {
   3.976361576904529*^9, 3.976361598913108*^9}, {3.976365659453929*^9, 
   3.976365661659603*^9}, {3.976365743430097*^9, 3.976365787779986*^9}, {
   3.976366185388187*^9, 3.976366197806566*^9}, 3.9763663355140142`*^9, 
   3.9763663968410797`*^9, {3.976366640130487*^9, 3.976366643645212*^9}, 
   3.9763667028472023`*^9, 3.976366767784733*^9, {3.976366908275824*^9, 
   3.9763669147726183`*^9}, {3.97636703670725*^9, 3.976367042686181*^9}, {
   3.976367150171939*^9, 3.976367181622353*^9}, {3.976367246109785*^9, 
   3.976367277393248*^9}, 3.976367323396461*^9, {3.976367367913292*^9, 
   3.976367407814293*^9}, {3.976367450604602*^9, 3.976367470301532*^9}, {
   3.976367509799706*^9, 3.97636757064881*^9}, 3.976367664614365*^9, 
   3.976367695226124*^9, {3.976367727028069*^9, 3.976367753343103*^9}, {
   3.976367790225144*^9, 3.9763677948170156`*^9}, 3.9763678362037697`*^9, {
   3.9763678684149313`*^9, 3.976367930684022*^9}, {3.976367972254944*^9, 
   3.976368060641588*^9}, 3.976368092398294*^9, 3.9763681231366796`*^9, {
   3.976368421764471*^9, 3.976368430857402*^9}, {3.9763684609191933`*^9, 
   3.976368490578862*^9}, {3.9763685332425003`*^9, 3.9763685459323072`*^9}, 
   3.976368617846417*^9, 3.976369540835445*^9, 3.9763706147068357`*^9, {
   3.976543720188654*^9, 3.9765438763920403`*^9}, {3.976543980012906*^9, 
   3.976544213808235*^9}, {3.976544253158736*^9, 3.97654426833852*^9}, {
   3.9765443769625263`*^9, 3.9765444529431562`*^9}, {3.976544491291252*^9, 
   3.976544497375162*^9}, {3.976544546742351*^9, 3.976544570510112*^9}, {
   3.976544602224491*^9, 3.976544626669289*^9}, 3.976544707101079*^9, {
   3.976544831776269*^9, 3.97654483766879*^9}, {3.976547060454093*^9, 
   3.976547082630961*^9}, {3.9765474144599943`*^9, 3.976547426199959*^9}, {
   3.976547515046193*^9, 3.976547550317061*^9}, 3.976547580462816*^9, 
   3.976547628719562*^9, {3.976547670070056*^9, 3.976547693523819*^9}, {
   3.97654772662068*^9, 3.976547843113412*^9}, {3.976547895298468*^9, 
   3.9765479156684303`*^9}, {3.976547967273758*^9, 3.976547974659359*^9}, {
   3.976548079895515*^9, 3.976548099682497*^9}, {3.976548131586293*^9, 
   3.9765481536487837`*^9}, 3.97654824681546*^9, {3.976548292148788*^9, 
   3.976548307881905*^9}, {3.976548343475191*^9, 3.976548377921768*^9}, 
   3.976548482692223*^9, 3.9765516526235743`*^9, 3.976552078669878*^9, 
   3.9765523244480543`*^9, 3.976552356579328*^9, {3.976552389032799*^9, 
   3.976552436903886*^9}, {3.976552492274425*^9, 3.976552537197372*^9}, {
   3.976552836819508*^9, 3.97655297872622*^9}, {3.976553076935457*^9, 
   3.976553092936284*^9}, 3.976553398893134*^9, 3.9765534302831697`*^9, {
   3.976553463936636*^9, 3.9765534881101313`*^9}, 3.976553569377285*^9, 
   3.976554624354374*^9, 3.976555017931669*^9, 3.976555303234509*^9, 
   3.976555423064897*^9, {3.976555660171093*^9, 3.976555679928486*^9}, 
   3.976555966108568*^9, {3.9765567723927097`*^9, 3.9765570911780243`*^9}, 
   3.9765571237291183`*^9, {3.976557163315741*^9, 3.976557190345436*^9}, {
   3.976557339600972*^9, 3.976557357965311*^9}, 3.9765574401466017`*^9, {
   3.976558270679426*^9, 3.976558280492703*^9}, {3.976558335190686*^9, 
   3.976558367378948*^9}, {3.9765583980991907`*^9, 3.976558489255546*^9}, 
   3.976558612048049*^9, 3.976558673891389*^9, {3.976558716739778*^9, 
   3.976558748176393*^9}, {3.976558784205434*^9, 3.9765588915714493`*^9}, {
   3.976558946884356*^9, 3.976558982852522*^9}, {3.976559036041129*^9, 
   3.976559057356781*^9}, 3.9765591521239843`*^9, {3.976559182764958*^9, 
   3.976559274084651*^9}, {3.976559371101828*^9, 3.976559426875805*^9}, 
   3.976559458286237*^9, {3.976559498265003*^9, 3.976559567552368*^9}, 
   3.976559602554142*^9, 3.976559735560545*^9, 3.976559860420867*^9, 
   3.976560270170135*^9, 3.9765603827883987`*^9, 3.97656045967386*^9, 
   3.976560598357421*^9, 3.9765606656836348`*^9, {3.976562692195794*^9, 
   3.9765629153201637`*^9}, {3.9765629453682127`*^9, 3.97656295383597*^9}, {
   3.976563034746035*^9, 3.9765632510654163`*^9}, 3.976566513502613*^9, 
   3.9765665820371113`*^9, {3.976566677261066*^9, 3.976566706585655*^9}, 
   3.9765668052285767`*^9, 3.976566836560917*^9, {3.976566871454315*^9, 
   3.976566952640061*^9}, 3.9765669956625433`*^9, 3.976567034436864*^9, 
   3.9765671067841682`*^9, 3.976567262720997*^9, {3.9765673189794483`*^9, 
   3.976567339639145*^9}, 3.976603207882289*^9, 3.9766050873157988`*^9, {
   3.976605128618187*^9, 3.976605195773459*^9}, {3.9766052315358562`*^9, 
   3.97660525155305*^9}, {3.976605300110723*^9, 3.976605327499219*^9}, {
   3.976605359862114*^9, 3.97660540148843*^9}, 3.976605533909293*^9, 
   3.976606053379798*^9, {3.976606110995963*^9, 3.9766062363983107`*^9}, {
   3.9766062784718637`*^9, 3.976606320655745*^9}, {3.976606376841823*^9, 
   3.976606572381309*^9}, 3.9766066236822166`*^9, 3.976606751139348*^9, 
   3.976606946878647*^9, 3.976607139498126*^9, 3.9766073712689867`*^9, 
   3.9766193937473927`*^9, 3.9771261964483347`*^9},
 CellLabel->
  "Out[223]//MatrixForm=",ExpressionUUID->"575bfaa3-340f-4ef3-a697-\
907c35b8744d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Belinfante tensor (odd levels)", "Section",
 CellChangeTimes->{{3.976000522031775*^9, 3.976000530401779*^9}, {
   3.976688336710294*^9, 3.9766883531358852`*^9}, {3.9766884570253973`*^9, 
   3.9766884573061028`*^9}, 3.9773796829893017`*^9, {3.9773797362918253`*^9, 
   3.9773797422147837`*^9}, 3.977399171682809*^9, {3.9779185941517477`*^9, 
   3.977918599618957*^9}},ExpressionUUID->"6a16a109-ec54-436d-bdde-\
ae9ed3b17bb9"],

Cell[CellGroupData[{

Cell["Term 4", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 
   3.97656325869171*^9}},ExpressionUUID->"c622d67f-7bf7-442e-aaf7-\
b23cabfa59fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "u\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "4", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "9"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, {
   3.977380413830042*^9, 3.977380413994997*^9}, 
   3.9779186036053743`*^9},ExpressionUUID->"bf252161-e3cb-41cf-95d1-\
d5a392c1fdd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "4", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]aX", "[", "4", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "4", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "4", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "4", "]"}]}], 
      "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
  3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
  3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}},
 CellLabel->
  "In[2107]:=",ExpressionUUID->"15f4fac3-b759-4f79-93eb-b96377b929ab"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, 3.9773805078259373`*^9, 
   3.977498376258896*^9, 3.977499288912496*^9, 3.977499532474306*^9, 
   3.977499652865807*^9, 3.977500647121414*^9},
 CellLabel->
  "Out[2107]//MatrixForm=",ExpressionUUID->"44889605-88d6-4982-88f6-\
2885bf5a5fa3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 17", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 
   3.976634866503179*^9}},ExpressionUUID->"b23f1b9f-5a26-46b8-892a-\
ede4134edc7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
       "\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]", "\[TensorProduct]", 
       "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "17", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, {3.977380431060665*^9, 3.977380431225049*^9}, 
   3.9779186059267473`*^9},ExpressionUUID->"0b7a86a0-f72b-43d1-b889-\
b798393b5179"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "17", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]aX", "[", "17", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "17", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "17", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "17", "]"}]}], 
      "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
  3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
  3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
  3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
  3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
  3.976642220945413*^9, 3.976642222652254*^9}},
 CellLabel->
  "In[2110]:=",ExpressionUUID->"2d649788-11e9-4cae-b56f-6e9c06ff3ec4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, 
   3.9766423891834173`*^9, 3.9773806885409193`*^9, 3.977498590032999*^9, 
   3.9774998414313498`*^9, 3.977500833008133*^9},
 CellLabel->
  "Out[2110]//MatrixForm=",ExpressionUUID->"8e1a8b2f-2b72-474b-9de3-\
61ba78cb3117"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 19", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}},ExpressionUUID->"19364868-00fb-4730-b212-\
01ddb7a4db90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scaledfS", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["T", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "u\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"scaledfS", "[", "19", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, {3.9766355876728983`*^9, 3.976635593882183*^9}, {
   3.9766370236381817`*^9, 3.9766370316908493`*^9}, {3.977380446804186*^9, 
   3.977380446983314*^9}, {3.977500504838319*^9, 3.9775005051348743`*^9}, 
   3.9779186080371647`*^9},ExpressionUUID->"760dd70e-6aed-4995-9d25-\
f2f9938eb2d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "19", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]aX", "[", "19", "]"}], "//", "scaleFunc"}], 
       ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "19", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "19", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "19", "]"}], "//",
         "scaleFunc"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
   3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
   3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
   3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
   3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
   3.9766356956747026`*^9, 3.976635708101286*^9}, {3.976635745271833*^9, 
   3.976635745422167*^9}, {3.976636008395904*^9, 3.976636008819305*^9}, {
   3.9766367533225393`*^9, 3.9766367570169487`*^9}, {3.976637079641285*^9, 
   3.9766371445752773`*^9}, 3.977380458100689*^9},
 CellLabel->
  "In[2113]:=",ExpressionUUID->"19c73af8-163b-4ac6-8261-978a6ff00223"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, {
   3.976635709650467*^9, 3.976635784369995*^9}, 3.976635835655383*^9, {
   3.976635874371984*^9, 3.9766359281575813`*^9}, {3.976635980202045*^9, 
   3.9766360130454283`*^9}, 3.976636107524486*^9, {3.976636140136465*^9, 
   3.97663618529569*^9}, 3.976636228804984*^9, {3.976636287521729*^9, 
   3.976636301106319*^9}, {3.9766367452443037`*^9, 3.9766367604232903`*^9}, 
   3.976636818047261*^9, {3.976636921210362*^9, 3.976636938573797*^9}, 
   3.97663697455199*^9, 3.976637013807372*^9, {3.976637128099703*^9, 
   3.976637141197002*^9}, 3.976637214221003*^9, 3.97663724925324*^9, 
   3.97663734477591*^9, 3.9766377605857973`*^9, 3.977498788609952*^9, 
   3.9774999706161947`*^9, 3.977501127320997*^9},
 CellLabel->
  "Out[2114]//MatrixForm=",ExpressionUUID->"1df5c3cf-54da-4e17-a63b-\
113e422df862"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 21", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.976637799373111*^9, 
   3.976637800069109*^9}},ExpressionUUID->"3f0b8550-8576-4a92-b787-\
2ab9ccfe93f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
       "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "21", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, 3.976637802215193*^9, {3.977380474182949*^9, 
   3.977380474355254*^9}, 
   3.977918610300638*^9},ExpressionUUID->"a90f2915-4c70-4ee1-9bff-\
0be65c74c181"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "21", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]aX", "[", "21", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "21", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "21", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "21", "]"}]}], 
      "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
   3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
   3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
   3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
   3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
   3.976637854388103*^9, 3.976637897815578*^9}, {3.976638075810062*^9, 
   3.976638076209628*^9}, {3.976644000849617*^9, 3.9766440013258963`*^9}, 
   3.97738048033315*^9},
 CellLabel->
  "In[2117]:=",ExpressionUUID->"25b87a3c-a380-4916-ba83-6d249eace722"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, {
   3.976637869422915*^9, 3.97663789842337*^9}, {3.976637935515563*^9, 
   3.976637987835182*^9}, 3.976638021502636*^9, {3.9766380535244827`*^9, 
   3.976638081176189*^9}, {3.976638143062096*^9, 3.976638151413603*^9}, 
   3.976644134319049*^9, 3.977499051412986*^9, 3.977500162801341*^9, 
   3.977501314527808*^9},
 CellLabel->
  "Out[2118]//MatrixForm=",ExpressionUUID->"433cafde-3008-4701-b4ee-\
f38fe8c9398b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 23", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.976637799373111*^9, 
   3.976637800069109*^9}, {3.9766389650284863`*^9, 
   3.9766389651651*^9}},ExpressionUUID->"64d4c0e1-553a-4ed9-8a2b-\
fdee24d45a11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fS", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "a\[Mu]"}], "+", 
      RowBox[{
      "a\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
        "\[ScriptL]\[Mu]"}]}], ")"}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"fS", "[", "23", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, 3.976637802215193*^9, 3.976638187520452*^9, {
   3.977380489625513*^9, 3.9773804898095417`*^9}, 
   3.977918612698839*^9},ExpressionUUID->"7554459b-0137-4e3f-a11a-\
6ea73346ed3b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]", "[", "23", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]aX", "[", "23", "]"}], ",", 
       RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "23", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "23", "]"}], ",", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "23", "]"}]}], 
      "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
   3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
   3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
   3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
   3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
   3.976637854388103*^9, 3.976637897815578*^9}, {3.976638075810062*^9, 
   3.976638076209628*^9}, {3.976638251772996*^9, 3.976638264018037*^9}, 
   3.9766384271219177`*^9, {3.976644420727214*^9, 3.976644421202716*^9}, 
   3.977380499654612*^9},
 CellLabel->
  "In[2164]:=",ExpressionUUID->"7718070e-fd9f-4b75-85ee-05dfc0715d31"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 10, 10, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, {
   3.976637869422915*^9, 3.97663789842337*^9}, {3.976637935515563*^9, 
   3.976637987835182*^9}, 3.976638021502636*^9, {3.9766380535244827`*^9, 
   3.976638081176189*^9}, {3.976638143062096*^9, 3.976638151413603*^9}, {
   3.9766382667966957`*^9, 3.976638304115725*^9}, {3.9766383516433496`*^9, 
   3.97663843134783*^9}, 3.9766385163586063`*^9, {3.976638547692741*^9, 
   3.976638569115417*^9}, {3.976638601235119*^9, 3.976638616022284*^9}, 
   3.976638653663393*^9, {3.976638693349111*^9, 3.9766388210726643`*^9}, {
   3.976638863019462*^9, 3.976638897312323*^9}, 3.976644547791543*^9, 
   3.976644683235364*^9, 3.977499181675013*^9, 3.977500345429737*^9, 
   3.977501498029258*^9, 3.97750362868099*^9, 3.977506197517088*^9, 
   3.977506359596336*^9, 3.9775066670154743`*^9},
 CellLabel->
  "Out[2165]//MatrixForm=",ExpressionUUID->"b46c392f-ff39-46a0-9ab3-\
a0897f90120e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 33", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}, {3.976639007803135*^9, 
   3.9766390079452133`*^9}},ExpressionUUID->"e608b52a-95fb-4fd6-a1e9-\
ce4fd5dd9694"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scaledfS", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["T", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[Omega]\[Mu]", "\[TensorProduct]", 
        "\[ScriptL]\[Mu]", "\[TensorProduct]", "u\[Mu]"}], "+", 
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "\[ScriptL]\[Mu]", "\[TensorProduct]", 
        "\[Omega]\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"scaledfS", "[", "33", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, {3.9766355876728983`*^9, 3.976635593882183*^9}, {
   3.9766370236381817`*^9, 3.9766370316908493`*^9}, {3.976639010040737*^9, 
   3.976639019532839*^9}, {3.977380537734997*^9, 3.977380537891404*^9}, {
   3.977500482097533*^9, 3.9775004822307262`*^9}, 
   3.977918614988913*^9},ExpressionUUID->"c95d91bf-ef16-4f34-b5b4-\
b01cb0ee3cd6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "33", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]aX", "[", "33", "]"}], "//", "scaleFunc"}], 
       ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "33", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "33", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "33", "]"}], "//",
         "scaleFunc"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
   3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
   3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
   3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
   3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
   3.9766356956747026`*^9, 3.976635708101286*^9}, {3.976635745271833*^9, 
   3.976635745422167*^9}, {3.976636008395904*^9, 3.976636008819305*^9}, {
   3.9766367533225393`*^9, 3.9766367570169487`*^9}, {3.976637079641285*^9, 
   3.9766371445752773`*^9}, {3.976639174782941*^9, 3.976639211225822*^9}, 
   3.9766392957760344`*^9, {3.976639696207808*^9, 3.9766396966188107`*^9}, 
   3.977380543004393*^9},
 CellLabel->
  "In[2125]:=",ExpressionUUID->"810a491b-0c91-4cdd-9aac-a7ad4c744914"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, {
   3.976635709650467*^9, 3.976635784369995*^9}, 3.976635835655383*^9, {
   3.976635874371984*^9, 3.9766359281575813`*^9}, {3.976635980202045*^9, 
   3.9766360130454283`*^9}, 3.976636107524486*^9, {3.976636140136465*^9, 
   3.97663618529569*^9}, 3.976636228804984*^9, {3.976636287521729*^9, 
   3.976636301106319*^9}, {3.9766367452443037`*^9, 3.9766367604232903`*^9}, 
   3.976636818047261*^9, {3.976636921210362*^9, 3.976636938573797*^9}, 
   3.97663697455199*^9, 3.976637013807372*^9, {3.976637128099703*^9, 
   3.976637141197002*^9}, 3.976637214221003*^9, 3.97663724925324*^9, 
   3.97663734477591*^9, 3.9766377605857973`*^9, {3.9766391924848824`*^9, 
   3.97663921229497*^9}, {3.976639292095826*^9, 3.9766392965748453`*^9}, 
   3.97663939484629*^9, {3.9766394433053617`*^9, 3.976639541071498*^9}, {
   3.976639620627746*^9, 3.976639703335115*^9}, {3.9766398368410473`*^9, 
   3.976639869219911*^9}, 3.976639915294386*^9, {3.9766399690379143`*^9, 
   3.9766400017969093`*^9}, 3.977500370472252*^9, 3.9775016029943867`*^9},
 CellLabel->
  "Out[2126]//MatrixForm=",ExpressionUUID->"af9c755b-4f6c-4ac2-ab7a-\
26bfd78b6eb6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 34", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}, {3.976639007803135*^9, 3.9766390079452133`*^9}, {
   3.9775082043756332`*^9, 
   3.9775082045136003`*^9}},ExpressionUUID->"2acdd4bb-4020-4c48-9857-\
50b0dea67778"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scaledfS", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["T", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "u\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "a\[Mu]", "\[TensorProduct]", 
        "a\[Mu]", "\[TensorProduct]", "u\[Mu]"}]}], ")"}]}], "//", 
    "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"scaledfS", "[", "34", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, {3.9766355876728983`*^9, 3.976635593882183*^9}, {
   3.9766370236381817`*^9, 3.9766370316908493`*^9}, {3.976639010040737*^9, 
   3.976639019532839*^9}, {3.976640026132042*^9, 3.9766400297799063`*^9}, {
   3.977380550637038*^9, 3.977380550776416*^9}, {3.977500485680924*^9, 
   3.977500485810869*^9}, 
   3.9779186177006063`*^9},ExpressionUUID->"e7ee6542-2208-4c7a-90d3-\
58e780bfc4b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "34", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]aX", "[", "34", "]"}], "//", "scaleFunc"}], 
       ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "34", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "34", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "34", "]"}], "//",
         "scaleFunc"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
   3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
   3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
   3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
   3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
   3.9766356956747026`*^9, 3.976635708101286*^9}, {3.976635745271833*^9, 
   3.976635745422167*^9}, {3.976636008395904*^9, 3.976636008819305*^9}, {
   3.9766367533225393`*^9, 3.9766367570169487`*^9}, {3.976637079641285*^9, 
   3.9766371445752773`*^9}, {3.976639174782941*^9, 3.976639211225822*^9}, 
   3.9766392957760344`*^9, {3.976639696207808*^9, 3.9766396966188107`*^9}, {
   3.976640055753981*^9, 3.9766400692363462`*^9}, {3.976640443576757*^9, 
   3.976640444006467*^9}, 3.977380555888507*^9},
 CellLabel->
  "In[2129]:=",ExpressionUUID->"16e95294-a67c-498b-80f7-b34f1b45d2cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, {
   3.976635709650467*^9, 3.976635784369995*^9}, 3.976635835655383*^9, {
   3.976635874371984*^9, 3.9766359281575813`*^9}, {3.976635980202045*^9, 
   3.9766360130454283`*^9}, 3.976636107524486*^9, {3.976636140136465*^9, 
   3.97663618529569*^9}, 3.976636228804984*^9, {3.976636287521729*^9, 
   3.976636301106319*^9}, {3.9766367452443037`*^9, 3.9766367604232903`*^9}, 
   3.976636818047261*^9, {3.976636921210362*^9, 3.976636938573797*^9}, 
   3.97663697455199*^9, 3.976637013807372*^9, {3.976637128099703*^9, 
   3.976637141197002*^9}, 3.976637214221003*^9, 3.97663724925324*^9, 
   3.97663734477591*^9, 3.9766377605857973`*^9, {3.9766391924848824`*^9, 
   3.97663921229497*^9}, {3.976639292095826*^9, 3.9766392965748453`*^9}, 
   3.97663939484629*^9, {3.9766394433053617`*^9, 3.976639541071498*^9}, {
   3.976639620627746*^9, 3.976639703335115*^9}, {3.9766398368410473`*^9, 
   3.976639869219911*^9}, 3.976639915294386*^9, {3.9766399690379143`*^9, 
   3.9766400017969093`*^9}, 3.976640070498279*^9, 3.9766401292217607`*^9, {
   3.976640185168244*^9, 3.976640226358025*^9}, 3.976640278591661*^9, {
   3.976640323689343*^9, 3.9766403659829187`*^9}, {3.9766404093851213`*^9, 
   3.976640451844561*^9}, {3.9766404825982113`*^9, 3.976640494626272*^9}, 
   3.97664054069874*^9, 3.976640669495408*^9, 3.976640700108473*^9, 
   3.976640737327335*^9, {3.976640779894553*^9, 3.9766408080628*^9}, {
   3.9766408494330072`*^9, 3.9766409011061783`*^9}, 3.977500392346349*^9, 
   3.977501682619239*^9},
 CellLabel->
  "Out[2130]//MatrixForm=",ExpressionUUID->"742d6d8c-af0a-43cb-90c6-\
de79c634babf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 36", "Subsubsection",
 CellChangeTimes->{
  3.976546957948842*^9, {3.976563258179631*^9, 3.97656325869171*^9}, {
   3.9766348661326323`*^9, 3.976634866503179*^9}, {3.9766355639902163`*^9, 
   3.976635564328418*^9}, {3.976639007803135*^9, 3.9766390079452133`*^9}, {
   3.9766406684560966`*^9, 
   3.976640668710382*^9}},ExpressionUUID->"82890e93-c9db-46f3-a26a-\
1b9ee672ab10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scaledfS", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["T", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[ScriptL]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[Omega]\[Mu]"}], "+", 
       RowBox[{
       "\[Omega]\[Mu]", "\[TensorProduct]", "\[CapitalDelta]\[Mu]\[Nu]", "\[TensorProduct]",
         "\[ScriptL]\[Mu]"}]}], ")"}]}], "//", "Symmetriser"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]F", "[", 
       RowBox[{"T", ",", 
        FractionBox["\[Omega]2", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]]}], "]"}], 
      RowBox[{"scaledfS", "[", "36", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "10"]}], "//", "DD"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.976627951425666*^9, 3.976627978077195*^9}, 
   3.976634882281139*^9, {3.9766355876728983`*^9, 3.976635593882183*^9}, {
   3.9766370236381817`*^9, 3.9766370316908493`*^9}, {3.976639010040737*^9, 
   3.976639019532839*^9}, 3.9766407056289663`*^9, {3.976641009936028*^9, 
   3.976641017151371*^9}, {3.977380562526243*^9, 3.977380562661749*^9}, {
   3.977500489534926*^9, 3.977500489718205*^9}, 
   3.977918619840417*^9},ExpressionUUID->"36809d58-71c6-49b7-bf4d-\
932421c175a7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ImprovementT\[Mu]\[Nu]Scaled", "[", "36", "]"}], "-", 
     RowBox[{"T\[Mu]\[Nu]ConstructorOdd", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]aX", "[", "36", "]"}], "//", "scaleFunc"}], 
       ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalQ]\[Omega]X", "[", "36", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]a\[ScriptL]X", "[", "36", "]"}], "//", 
        "scaleFunc"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]X", "[", "36", "]"}], "//",
         "scaleFunc"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"]}], "/.", 
    RowBox[{"\[CapitalLambda]", "->", "\[CapitalLambda]F"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9766341900976763`*^9, 3.9766342133643627`*^9}, {
   3.976634370705632*^9, 3.976634406424214*^9}, {3.976634437487742*^9, 
   3.9766344434538803`*^9}, {3.976634621660845*^9, 3.976634635337564*^9}, {
   3.976635101162342*^9, 3.976635114446159*^9}, {3.976635166039032*^9, 
   3.976635166457714*^9}, {3.9766354391976137`*^9, 3.976635440554158*^9}, {
   3.9766356956747026`*^9, 3.976635708101286*^9}, {3.976635745271833*^9, 
   3.976635745422167*^9}, {3.976636008395904*^9, 3.976636008819305*^9}, {
   3.9766367533225393`*^9, 3.9766367570169487`*^9}, {3.976637079641285*^9, 
   3.9766371445752773`*^9}, {3.976639174782941*^9, 3.976639211225822*^9}, 
   3.9766392957760344`*^9, {3.976639696207808*^9, 3.9766396966188107`*^9}, {
   3.9766408095112753`*^9, 3.976640819580349*^9}, {3.9766409098207617`*^9, 
   3.976640910116737*^9}, {3.9766409869634857`*^9, 3.976640987368443*^9}, {
   3.976641029321907*^9, 3.9766410296297617`*^9}, {3.976641281694707*^9, 
   3.976641283302102*^9}, 3.977380567554006*^9},
 CellLabel->
  "In[2133]:=",ExpressionUUID->"33900aff-8e3b-41c0-9f9c-e3dace084cbd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]},
     {
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "8"],
       SeriesData[$CellContext`\[ScriptE], 0, {}, 8, 8, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9766342144001913`*^9, 3.976634277361456*^9, {3.976634385824122*^9, 
   3.976634444542572*^9}, {3.976634479072258*^9, 3.97663455237922*^9}, 
   3.9766345982104263`*^9, 3.976634630237829*^9, 3.976634674272593*^9, 
   3.976634769943108*^9, 3.976634840591567*^9, {3.976635143685433*^9, 
   3.9766351670718393`*^9}, {3.976635213044189*^9, 3.976635295702364*^9}, 
   3.976635336218*^9, 3.976635371314587*^9, {3.976635414130948*^9, 
   3.9766354440142317`*^9}, {3.976635504544201*^9, 3.97663552141503*^9}, {
   3.976635709650467*^9, 3.976635784369995*^9}, 3.976635835655383*^9, {
   3.976635874371984*^9, 3.9766359281575813`*^9}, {3.976635980202045*^9, 
   3.9766360130454283`*^9}, 3.976636107524486*^9, {3.976636140136465*^9, 
   3.97663618529569*^9}, 3.976636228804984*^9, {3.976636287521729*^9, 
   3.976636301106319*^9}, {3.9766367452443037`*^9, 3.9766367604232903`*^9}, 
   3.976636818047261*^9, {3.976636921210362*^9, 3.976636938573797*^9}, 
   3.97663697455199*^9, 3.976637013807372*^9, {3.976637128099703*^9, 
   3.976637141197002*^9}, 3.976637214221003*^9, 3.97663724925324*^9, 
   3.97663734477591*^9, 3.9766377605857973`*^9, {3.9766391924848824`*^9, 
   3.97663921229497*^9}, {3.976639292095826*^9, 3.9766392965748453`*^9}, 
   3.97663939484629*^9, {3.9766394433053617`*^9, 3.976639541071498*^9}, {
   3.976639620627746*^9, 3.976639703335115*^9}, {3.9766398368410473`*^9, 
   3.976639869219911*^9}, 3.976639915294386*^9, {3.9766399690379143`*^9, 
   3.9766400017969093`*^9}, {3.976640911769711*^9, 3.97664093967066*^9}, {
   3.9766409815155354`*^9, 3.9766409880049562`*^9}, 3.976641045897295*^9, {
   3.976641091785977*^9, 3.976641180460863*^9}, {3.976641213015861*^9, 
   3.976641291324215*^9}, {3.9766413477575293`*^9, 3.976641410624085*^9}, 
   3.976641445234132*^9, 3.976641545952379*^9, {3.9766415831488*^9, 
   3.976641685029064*^9}, 3.9775004190536413`*^9, 3.9775017943847837`*^9},
 CellLabel->
  "Out[2134]//MatrixForm=",ExpressionUUID->"78b88a11-cbd5-4354-ba09-\
8411dd75870b"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Chapter",
 CellChangeTimes->{{3.964084339401174*^9, 3.9640843591258297`*^9}, {
   3.964086344345923*^9, 3.964086344759452*^9}, {3.9641485018373127`*^9, 
   3.964148505716741*^9}, 
   3.975518468591066*^9},ExpressionUUID->"d31ea87c-7b7c-4828-9194-\
8e437bd67291"],

Cell["\<\
In this section we derive various core results of the paper concerning \
thermodynamic constraints and thermodynamic relations in conserved currents.\
\>", "Text",
 CellChangeTimes->{{3.977922637947348*^9, 
  3.977922661341856*^9}},ExpressionUUID->"9792d0e1-e3a5-4917-980c-\
a9abe2499da0"],

Cell[CellGroupData[{

Cell["Thermodynamic Constraints", "Section",
 CellChangeTimes->{{3.977129947515272*^9, 3.977129948778685*^9}, {
  3.977380757406227*^9, 
  3.9773807585646772`*^9}},ExpressionUUID->"8fb31261-ab5d-4860-9563-\
81463002154f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermoConstraints", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalN]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalX]a\[Omega]", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["T0", "2"], 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalX]aa", "-", 
         RowBox[{"v\[Alpha]w", 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           "\[ScriptCapitalX]aa"}]}], "-", 
         RowBox[{"2", "vw2", 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalX]aa"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalP]"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["T0", "2"], 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]", "+", 
         RowBox[{"v\[Alpha]w", 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], "+", 
         RowBox[{"2", "vw2", 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           "\[ScriptCapitalX]\[Omega]\[Omega]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalP]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[ScriptCapitalN]\[ScriptL]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[ScriptE]", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalN]", "-", 
           RowBox[{"v\[Alpha]w", 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             "\[ScriptCapitalN]"}]}], "-", 
           RowBox[{"2", "vw2", 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalN]"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Nu]"], "\[ScriptCapitalP]"}]}], 
       ")"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
   "ScaleVars"}]}]], "Input",
 CellChangeTimes->{{3.976900180376647*^9, 3.9769002409849586`*^9}, {
   3.976900498902376*^9, 3.976900547126758*^9}, {3.976900585900969*^9, 
   3.9769008075288553`*^9}, {3.976900848807253*^9, 3.9769008489636517`*^9}, {
   3.976900909391334*^9, 3.9769009931831627`*^9}, {3.9769015018551207`*^9, 
   3.9769015128490257`*^9}, {3.9769017316881647`*^9, 3.976901743764039*^9}, {
   3.9769018045403643`*^9, 3.976901808590588*^9}, {3.976902126400446*^9, 
   3.976902145918298*^9}, {3.976902186410725*^9, 3.9769022072743683`*^9}, {
   3.977129813941279*^9, 3.977129814318726*^9}, {3.977130198213529*^9, 
   3.977130221899644*^9}, {3.977130305383544*^9, 3.9771303430510063`*^9}, {
   3.977132126720481*^9, 3.977132132006514*^9}, {3.97738072579211*^9, 
   3.977380726199358*^9}, {3.977381200249426*^9, 3.9773812009958153`*^9}, {
   3.977918644194968*^9, 3.977918645174492*^9}, 3.977918697734568*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"915cde4a-91e7-4670-8c65-f2b7f6bdbecb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DependentThermoConstraints", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalN]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalP]"}], "+", 
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalP]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["T0", "2"], 
       RowBox[{"(", 
        RowBox[{
        "\[ScriptCapitalX]aa", "+", "\[ScriptCapitalX]\[Omega]\[Omega]", "+", 
         
         RowBox[{"2", "\[ScriptCapitalQ]\[ScriptL]"}], "-", 
         RowBox[{"T0", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "T0"], 
           "\[ScriptCapitalX]\[Omega]\[Omega]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[ScriptE]", "2"]], 
      RowBox[{"(", 
       RowBox[{"\[ScriptCapitalE]", "-", 
        RowBox[{
         SuperscriptBox["T0", "2"], 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          RowBox[{"(", 
           FractionBox["\[ScriptCapitalP]", "T0"], ")"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["T0", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v\[Alpha]2"}], " ", "T0", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], "\[ScriptCapitalX]aa"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v\[Alpha]2", "+", 
              RowBox[{"2", "vw2"}]}], ")"}], "\[ScriptCapitalX]aa"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
              SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
               "\[ScriptCapitalX]aa"}], "+", 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalX]aa"}]}], 
             ")"}]}], "+", 
           RowBox[{"vw2", " ", "\[ScriptCapitalX]\[Omega]\[Omega]"}], "-", 
           RowBox[{"vw2", " ", "T0", " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             "\[ScriptCapitalX]\[Omega]\[Omega]"}]}]}], ")"}]}]}], ")"}]}]}], 
    "\[IndentingNewLine]", "}"}], "/.", "ScaleVars"}]}]], "Input",
 CellChangeTimes->{{3.9773806704784927`*^9, 3.9773806922875013`*^9}, 
   3.977381203600485*^9, 3.9779187092470427`*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"0bd9aaf5-5271-4764-a470-1d4fd6f2fb58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EOSConstructor", "[", 
    RowBox[{
    "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
     "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
     "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
     "\[ScriptCapitalN]_", ",", "\[ScriptCapitalJ]\[ScriptL]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "v\[Alpha]w"}], 
      RowBox[{"\[Integral]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["v\[Alpha]w", "2"]], 
        RowBox[{"(", 
         RowBox[{"\[ScriptCapitalP]", "+", 
          RowBox[{
           SuperscriptBox["T0", "2"], "vw2", " ", 
           "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "v\[Alpha]w"}]}]}]}], ")"}], "/.", 
    "ScaleVars"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EOSConstructor0", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalJ]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ScriptCapitalE]", ",", "\[ScriptCapitalP]", ",", 
            "\[ScriptCapitalX]aa", ",", "\[ScriptCapitalX]\[Omega]\[Omega]", ",",
             "\[ScriptCapitalX]a\[Omega]", ",", "\[ScriptCapitalQ]\[ScriptL]",
             ",", "\[ScriptCapitalN]", ",", "\[ScriptCapitalJ]\[ScriptL]"}], 
           "}"}], "/.", "ScaleVars"}], "//", 
         RowBox[{
          RowBox[{"#", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
        "Normal"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[ScriptE]", "->", "1"}]}], "&"}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EOSConstructor2", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalJ]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ScriptCapitalE]", ",", "\[ScriptCapitalP]", ",", 
            "\[ScriptCapitalX]aa", ",", "\[ScriptCapitalX]\[Omega]\[Omega]", ",",
             "\[ScriptCapitalX]a\[Omega]", ",", "\[ScriptCapitalQ]\[ScriptL]",
             ",", "\[ScriptCapitalN]", ",", "\[ScriptCapitalJ]\[ScriptL]"}], 
           "}"}], "/.", "ScaleVars"}], "//", 
         RowBox[{
          RowBox[{"#", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}], "//", 
        "Normal"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[ScriptE]", "->", "1"}]}], "&"}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EOSConstructor4", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalJ]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ScriptCapitalE]", ",", "\[ScriptCapitalP]", ",", 
            "\[ScriptCapitalX]aa", ",", "\[ScriptCapitalX]\[Omega]\[Omega]", ",",
             "\[ScriptCapitalX]a\[Omega]", ",", "\[ScriptCapitalQ]\[ScriptL]",
             ",", "\[ScriptCapitalN]", ",", "\[ScriptCapitalJ]\[ScriptL]"}], 
           "}"}], "/.", "ScaleVars"}], "//", 
         RowBox[{
          RowBox[{"#", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"]}], "&"}]}], "//", 
        "Normal"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[ScriptE]", "->", "1"}]}], "&"}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.977132502073175*^9, 3.9771325065108356`*^9}, {
  3.977398375358199*^9, 3.977398383054562*^9}, {3.977919190535851*^9, 
  3.9779192705637207`*^9}, {3.977919347163381*^9, 3.977919361637038*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"7840b4b5-ccb0-454c-9161-5b80cf3d254c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Consti", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]\[ScriptCapitalE]", ",", "\[Delta]\[ScriptCapitalP]", ",", 
     "\[Delta]\[ScriptCapitalX]aa", ",", 
     "\[Delta]\[ScriptCapitalX]\[Omega]\[Omega]", ",", 
     "\[Delta]\[ScriptCapitalX]a\[Omega]", ",", 
     "\[Delta]\[ScriptCapitalQ]\[ScriptL]", ",", "\[Delta]\[ScriptCapitalN]", 
     ",", "\[Delta]\[ScriptCapitalN]\[ScriptL]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977398154336351*^9, 3.977398183053728*^9}, {
  3.977923564354051*^9, 3.9779235653754883`*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"0e9c395d-218e-442f-9ad3-0b43a8508ac3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Conservation Identities", "Section",
 CellChangeTimes->{{3.977141136736573*^9, 3.977141139325933*^9}, {
   3.9773813911299458`*^9, 3.9773813951885853`*^9}, 
   3.977397385389303*^9},ExpressionUUID->"3b74829b-bcd4-46ac-8907-\
96d93951283c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConservationIdentity", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalN]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v\[Alpha]w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", 
          SuperscriptBox["T0", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalP]"}], 
           "+", 
           RowBox[{
            SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalP]"}]}], 
          ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
         "\[ScriptCapitalX]aa", "+", "\[ScriptCapitalX]\[Omega]\[Omega]", "-", 
          RowBox[{"T0", " ", 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], "+", 
          RowBox[{"2", "\[ScriptCapitalQ]\[ScriptL]"}]}], ")"}]}], ")"}]}], "-",
      " ", 
     RowBox[{"v\[Alpha]2", " ", "T0", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", "T0"], "\[ScriptCapitalX]a\[Omega]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], 
      "\[ScriptCapitalX]a\[Omega]"}], "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
        SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
         "\[ScriptCapitalX]a\[Omega]"}], "+", 
        RowBox[{
         SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalX]a\[Omega]"}]}],
        ")"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[ScriptCapitalE]", "-", 
      RowBox[{
       SuperscriptBox["T0", "2"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "T0"], 
        RowBox[{"(", 
         FractionBox["\[ScriptCapitalP]", "T0"], ")"}]}]}], "-", 
      RowBox[{"2", "vw2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalP]"}], "+", 
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalP]"}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["T0", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"v\[Alpha]2", "+", 
            RowBox[{"3", "vw2"}]}], ")"}], "\[ScriptCapitalX]aa"}], "+", 
         RowBox[{"v\[Alpha]2", " ", "T0", 
          RowBox[{
           SubscriptBox["\[PartialD]", "T0"], "\[ScriptCapitalX]aa"}]}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
            SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             "\[ScriptCapitalX]aa"}], "+", 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalX]aa"}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       SuperscriptBox["T0", "2"], "vw2", " ", "\[ScriptCapitalQ]\[ScriptL]"}],
       "+", 
      RowBox[{
       SuperscriptBox["T0", "2"], "v\[Alpha]w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[ScriptCapitalX]a\[Omega]"}], "-", 
         RowBox[{"T0", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "T0"], 
           "\[ScriptCapitalX]a\[Omega]"}]}]}], ")"}]}]}], "//", 
     "Simplify"}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConservationIdentity", "@@", "\[Delta]Consti"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.977381700835104*^9, 3.9773817206759863`*^9}, {
   3.9773818546707687`*^9, 3.9773818563420277`*^9}, {3.977381889509097*^9, 
   3.977382160639576*^9}, {3.977398193075622*^9, 3.977398195422337*^9}, 
   3.977918776686771*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"2e30611c-5760-4673-be28-9ddfc815e834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9773820184343863`*^9, 3.9773820884340677`*^9}, {
   3.977382125794869*^9, 3.977382161322381*^9}, 3.97739819583819*^9, 
   3.977405082795445*^9, 3.977507914001617*^9, 3.977512799985676*^9, 
   3.977572502952571*^9, 3.977670638008483*^9, 3.977671220795713*^9, 
   3.9777454864284782`*^9, 3.9779187897286787`*^9, 3.9779234412844973`*^9, 
   3.9779241116132307`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"aa2b4440-4332-4de6-b292-247256e0bfce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceIdentity", "[", 
   RowBox[{
   "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
    "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
    "\[ScriptCapitalN]_", ",", "\[ScriptCapitalN]\[ScriptL]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"-", "\[ScriptCapitalE]"}], "+", 
   RowBox[{"3", "\[ScriptCapitalP]"}], "+", 
   RowBox[{"\[ScriptCapitalX]aa", " ", 
    SuperscriptBox["T0", "2"], "v\[Alpha]2"}], "+", 
   RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]", " ", 
    SuperscriptBox["T0", "2"], "vw2"}], "+", 
   RowBox[{"2", "\[ScriptCapitalX]a\[Omega]", " ", 
    SuperscriptBox["T0", "2"], "v\[Alpha]w"}]}]}]], "Input",
 CellChangeTimes->{{3.977383031449725*^9, 3.9773830324539747`*^9}, {
   3.977397448307249*^9, 3.9773974551308517`*^9}, {3.977397486163645*^9, 
   3.977397571038053*^9}, 3.9773979783210793`*^9, 3.977918795497991*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"b9c9f703-6d57-4d5b-93f2-e81ad3a2ac8e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConservationIdentityOdd", "[", 
   RowBox[{
   "\[ScriptCapitalQ]a_", ",", "\[ScriptCapitalQ]\[Omega]_", ",", 
    "\[ScriptCapitalX]a\[ScriptL]_", ",", 
    "\[ScriptCapitalX]\[Omega]\[ScriptL]_", ",", "\[ScriptCapitalN]a_", ",", 
    "\[ScriptCapitalN]\[Omega]_"}], "]"}], ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "vw2"}], "-", "v\[Alpha]2"}], ")"}], 
        "\[ScriptCapitalQ]a"}], "+", " ", 
       RowBox[{"v\[Alpha]2", " ", "T0", 
        RowBox[{
         SubscriptBox["\[PartialD]", "T0"], "\[ScriptCapitalQ]a"}]}], "+", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
          SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalQ]a"}], 
          "+", 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalQ]a"}]}], 
         ")"}]}]}], ")"}], "-", 
     RowBox[{"v\[Alpha]w", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "\[ScriptCapitalQ]\[Omega]"}], "-", 
        RowBox[{"T0", 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          "\[ScriptCapitalQ]\[Omega]"}]}]}], ")"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "v\[Alpha]2"}], "+", 
          RowBox[{"4", " ", "vw2"}]}], ")"}], 
        "\[ScriptCapitalX]a\[ScriptL]"}], "+", " ", 
       RowBox[{"v\[Alpha]2", " ", "T0", 
        RowBox[{
         SubscriptBox["\[PartialD]", "T0"], 
         "\[ScriptCapitalX]a\[ScriptL]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
          SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           "\[ScriptCapitalX]a\[ScriptL]"}], "+", 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           "\[ScriptCapitalX]a\[ScriptL]"}]}], ")"}]}]}], ")"}], "-", 
     RowBox[{"v\[Alpha]w", 
      RowBox[{"(", 
       RowBox[{"\[ScriptCapitalX]\[Omega]\[ScriptL]", "-", 
        RowBox[{"T0", 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          "\[ScriptCapitalX]\[Omega]\[ScriptL]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["T0", "2"]], " ", "\[ScriptCapitalQ]a"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "vw2", " ", "\[ScriptCapitalN]a"}], "+", " ", 
       RowBox[{"v\[Alpha]2", " ", "T0", 
        RowBox[{
         SubscriptBox["\[PartialD]", "T0"], "\[ScriptCapitalN]a"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
          SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalN]a"}], 
          "+", 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalN]a"}]}], 
         ")"}]}]}], ")"}], "-", 
     RowBox[{"v\[Alpha]w", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[ScriptCapitalN]\[Omega]"}], "-", 
        RowBox[{"T0", 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          "\[ScriptCapitalN]\[Omega]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConservationIdentityOdd", "[", 
   RowBox[{
   "\[Delta]\[ScriptCapitalQ]a", ",", "\[Delta]\[ScriptCapitalQ]\[Omega]", ",",
     "\[Delta]\[ScriptCapitalX]a\[ScriptL]", ",", 
    "\[Delta]\[ScriptCapitalX]\[Omega]\[ScriptL]", ",", 
    "\[Delta]\[ScriptCapitalN]a", ",", "\[Delta]\[ScriptCapitalN]\[Omega]"}], 
   "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9773822646272383`*^9, 3.977382421867004*^9}, {
  3.977382524338112*^9, 3.977382703173493*^9}, {3.977382739599669*^9, 
  3.9773830373925037`*^9}, {3.9773830762120447`*^9, 3.977383133500022*^9}, {
  3.977383177775139*^9, 3.977383322126882*^9}, {3.977383361267294*^9, 
  3.977383424873158*^9}, {3.9779188021386223`*^9, 3.977918817190463*^9}, {
  3.977924189139175*^9, 3.9779241928627663`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"2a1f8830-9a8e-44dd-a31e-ae997facd483"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.977382518542169*^9, 3.9773825413498993`*^9}, {
   3.977382571410986*^9, 3.97738262079364*^9}, 3.977382710189459*^9, {
   3.977382741111719*^9, 3.977382765700282*^9}, {3.977382797171362*^9, 
   3.9773830382106857`*^9}, {3.977383120427033*^9, 3.9773831342434196`*^9}, {
   3.9773831874099903`*^9, 3.977383326380178*^9}, {3.977383404863903*^9, 
   3.977383425434619*^9}, 3.977405082820314*^9, 3.977498242715179*^9, 
   3.977506876482737*^9, 3.9775072875377703`*^9, 3.9775079428035603`*^9, {
   3.9775084292170467`*^9, 3.977508457795965*^9}, 3.977508589350596*^9, 
   3.97750865191359*^9, 3.977572503009728*^9, 3.9776706380656424`*^9, 
   3.977671220855105*^9, 3.977745486487377*^9, 3.977918817816399*^9, 
   3.977923441341832*^9, 3.9779241116988773`*^9, 3.9779241932876177`*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"d7946498-6489-4d10-abc1-753ba1c3195f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EED", "=", 
   RowBox[{"DependentThermoConstraints", "[", 
    RowBox[{
    "\[Delta]\[ScriptCapitalE]", ",", "\[Delta]\[ScriptCapitalP]", ",", 
     "\[Delta]\[ScriptCapitalX]aa", ",", 
     "\[Delta]\[ScriptCapitalX]\[Omega]\[Omega]", ",", 
     "\[Delta]\[ScriptCapitalX]a\[Omega]", ",", 
     "\[Delta]\[ScriptCapitalQ]\[ScriptL]", ",", "\[Delta]\[ScriptCapitalN]", 
     ",", "\[Delta]\[ScriptCapitalN]\[ScriptL]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EE", "=", 
    RowBox[{"ThermoConstraints", "[", 
     RowBox[{
     "\[Delta]\[ScriptCapitalE]", ",", "\[Delta]\[ScriptCapitalP]", ",", 
      "\[Delta]\[ScriptCapitalX]aa", ",", 
      "\[Delta]\[ScriptCapitalX]\[Omega]\[Omega]", ",", 
      "\[Delta]\[ScriptCapitalX]a\[Omega]", ",", 
      "\[Delta]\[ScriptCapitalQ]\[ScriptL]", ",", "\[Delta]\[ScriptCapitalN]",
       ",", "\[Delta]\[ScriptCapitalN]\[ScriptL]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v\[Alpha]w", " ", 
    RowBox[{"EED", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "-", " ", 
   RowBox[{
    SuperscriptBox["T0", "2"], "v\[Alpha]2", " ", "T0", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "T0"], 
     RowBox[{"EE", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
    RowBox[{"EE", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "-", " ", 
   RowBox[{
    SuperscriptBox["T0", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
      SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], "2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
       RowBox[{"EE", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["\[PartialD]", "vw2"], 
       RowBox[{"EE", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EED", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{"vw2", " ", 
    RowBox[{"EED", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["T0", "2"], "v\[Alpha]w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"EE", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{"T0", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "T0"], 
        RowBox[{"EE", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}], ")"}]}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{
  3.977141362630615*^9, {3.977141419663576*^9, 3.977141423226624*^9}, {
   3.9771421902704487`*^9, 3.977142191738138*^9}, {3.977142290097247*^9, 
   3.9771422902410717`*^9}, {3.9771423917686367`*^9, 3.977142394234478*^9}, {
   3.9771424360422783`*^9, 3.9771424393345337`*^9}, 3.9771425179099197`*^9, {
   3.977380804470649*^9, 3.9773808248409967`*^9}, {3.97738134613839*^9, 
   3.9773813545477962`*^9}, {3.977918823317267*^9, 3.977918825484967*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"ba2b3f74-4b93-4a45-95aa-2b2815756087"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.977381356584798*^9, 3.977381397538237*^9, 
  3.97738165138489*^9, 3.977382176814127*^9, 3.977405082861664*^9, 
  3.977512804695697*^9, 3.977572503181299*^9, 3.977670638229089*^9, 
  3.9776712210308447`*^9, 3.977745486658195*^9, 3.9779188270592403`*^9, 
  3.9779234414944963`*^9, 3.977924111857942*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"473c6e73-39f8-4d08-a4e3-0384fa867826"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.977381356584798*^9, 3.977381397538237*^9, 
  3.97738165138489*^9, 3.977382176814127*^9, 3.977405082861664*^9, 
  3.977512804695697*^9, 3.977572503181299*^9, 3.977670638229089*^9, 
  3.9776712210308447`*^9, 3.977745486658195*^9, 3.9779188270592403`*^9, 
  3.9779234414944963`*^9, 3.977924112423768*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"ca9f325f-b272-4a53-bacf-161acedb96b6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Redundancies in EoS", "Section",
 CellChangeTimes->{{3.9771299812686033`*^9, 3.977129984374349*^9}, {
  3.9773835296080427`*^9, 3.977383549542553*^9}, {3.977918850109651*^9, 
  3.9779188509254436`*^9}, {3.977919676748748*^9, 
  3.977919676949007*^9}},ExpressionUUID->"1b5d0894-5dc7-44d8-a333-\
7a878b7b0440"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "=", 
   RowBox[{
    RowBox[{"ThermoConstraints", "[", 
     RowBox[{
     "\[Delta]\[ScriptCapitalE]", ",", "\[Delta]\[ScriptCapitalP]", ",", 
      "\[Delta]\[ScriptCapitalX]aa", ",", 
      "\[Delta]\[ScriptCapitalX]\[Omega]\[Omega]", ",", 
      "\[Delta]\[ScriptCapitalX]a\[Omega]", ",", 
      "\[Delta]\[ScriptCapitalQ]\[ScriptL]", ",", "\[Delta]\[ScriptCapitalN]",
       ",", "\[Delta]\[ScriptCapitalN]\[ScriptL]"}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9769010036474133`*^9, 3.9769010124838457`*^9}, {
   3.976901059160205*^9, 3.976901085510322*^9}, {3.9769011352727537`*^9, 
   3.9769011513300734`*^9}, {3.977129823497183*^9, 3.977129827479253*^9}, 
   3.977129972797474*^9, {3.977130359210257*^9, 3.977130374210902*^9}, {
   3.977130459733601*^9, 3.97713046078692*^9}, {3.977132089876471*^9, 
   3.977132090772316*^9}, {3.977132140222763*^9, 3.977132140630945*^9}, 
   3.977141143125063*^9, 3.977918864542334*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"66515346-d2af-4dca-8e1e-9d1de7d2a817"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     SubscriptBox["\[Lambda]", "5"], "0"], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}], "//", "RedundantSolser"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.977918897399235*^9, 3.977918919239306*^9}, {
  3.977918957101556*^9, 3.977919092699051*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"674a91cd-79c1-48d9-a82f-df7c0260eeb5"],

Cell[BoxData[
 RowBox[{"RedundantSolser", "[", 
  RowBox[{
   SubscriptBox[
    SubscriptBox["\[Lambda]", "5"], "0"], "[", 
   RowBox[{"T0", ",", "\[Nu]"}], "]"}], "]"}]], "Output",
 CellChangeTimes->{{3.977918903386402*^9, 3.977918919557164*^9}, {
   3.977918959769884*^9, 3.977919093212612*^9}, 3.977923445815336*^9, 
   3.9779241236926317`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"1dbafe22-6ef8-4645-befa-dba5ac012eb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RedundantSols", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          TemplateBox[{"T1"},
           "C"], "[", "\[Nu]", "]"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "1"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           TemplateBox[{"T1x"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "2"]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{
            TemplateBox[{"T2"},
             "C"], "[", "\[Nu]", "]"}]}], 
          SuperscriptBox["T0", "4"]], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "2"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "4"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{
          SubscriptBox[
           SubscriptBox["\[Gamma]", "15"], "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "4"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "15"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["5", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "3"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            TemplateBox[{"T1x"},
             "C"], "[", "\[Nu]", "]"}], 
           SuperscriptBox["T0", "2"]]}], "-", 
         FractionBox[
          RowBox[{
           TemplateBox[{"T2"},
            "C"], "[", "\[Nu]", "]"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["T0", "4"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{
            TemplateBox[{"T3"},
             "C"], "[", "\[Nu]", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["T0", "4"]}]], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "3"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "4"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{
          SubscriptBox[
           SubscriptBox["\[Gamma]", "15"], "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "-", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "15"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         TemplateBox[{"T1"},
          "C"], "[", "\[Nu]", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           TemplateBox[{"T1x"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "2"]], "+", 
         FractionBox[
          RowBox[{
           TemplateBox[{"T2"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "4"]], "-", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "4"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "15"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            TemplateBox[{"T1x"},
             "C"], "[", "\[Nu]", "]"}], 
           SuperscriptBox["T0", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           TemplateBox[{"T3"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "4"]]}]}], "]"}]}], ",", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "7"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{
             TemplateBox[{"T2"},
              "C"], "[", "\[Nu]", "]"}]}], 
           SuperscriptBox["T0", "4"]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[CapitalLambda]", "2"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "4"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "-", 
         RowBox[{
          SubscriptBox[
           SubscriptBox["\[Gamma]", "15"], "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "-", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "4"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "15"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["5", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "3"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "8"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{
             TemplateBox[{"T2"},
              "C"], "[", "\[Nu]", "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["T0", "4"]}]]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{
            TemplateBox[{"T3"},
             "C"], "[", "\[Nu]", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["T0", "4"]}]], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "4"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            SubscriptBox["\[Gamma]", "9"], "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            SubscriptBox["\[Gamma]", "15"], "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox[
            SubscriptBox["\[Gamma]", "16"], "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "15"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "13"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{
            TemplateBox[{"T2"},
             "C"], "[", "\[Nu]", "]"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["T0", "4"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{
            TemplateBox[{"T3"},
             "C"], "[", "\[Nu]", "]"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["T0", "4"]}]], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "3"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "-", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "4"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{
          SubscriptBox[
           SubscriptBox["\[Gamma]", "9"], "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "-", 
         RowBox[{
          SubscriptBox[
           SubscriptBox["\[Gamma]", "15"], "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "9"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "15"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Gamma]", "16"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           TemplateBox[{"J2"},
            "C"], "[", "\[Nu]", "]"}], "T0"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           TemplateBox[{"J2x"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "3"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            TemplateBox[{"J2x"},
             "C"], "[", "\[Nu]", "]"}], 
           SuperscriptBox["T0", "3"]]}], "+", 
         FractionBox[
          RowBox[{
           TemplateBox[{"J3"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "5"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "3"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        FractionBox[
         RowBox[{
          TemplateBox[{"J2"},
           "C"], "[", "\[Nu]", "]"}], "T0"]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           TemplateBox[{"J2x"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "3"]], "-", 
         FractionBox[
          RowBox[{
           TemplateBox[{"J3"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "5"]], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox[
            SubscriptBox["\[Lambda]", "4"], "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "4"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Lambda]", "4"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            TemplateBox[{"J2x"},
             "C"], "[", "\[Nu]", "]"}], 
           SuperscriptBox["T0", "3"]]}], "+", 
         FractionBox[
          RowBox[{
           TemplateBox[{"J3"},
            "C"], "[", "\[Nu]", "]"}], 
          SuperscriptBox["T0", "5"]]}]}], "]"}]}], ",", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "5"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            TemplateBox[{"J3"},
             "C"], "[", "\[Nu]", "]"}], 
           SuperscriptBox["T0", "5"]]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox[
            SubscriptBox["\[Lambda]", "4"], "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "4"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox[
             SubscriptBox["\[Lambda]", "4"], "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RedundantSolser", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{"f", "/.", "RedundantSols"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EE", "[", 
     RowBox[{"[", "]"}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "//", 
   "RedundantSolser"}]}]}], "Input",
 CellChangeTimes->{{3.97671120203861*^9, 3.976711202196842*^9}, 
   3.9769021033523197`*^9, {3.977130390478981*^9, 3.977130415507146*^9}, {
   3.977130504573744*^9, 3.977130505189044*^9}, {3.977130556819071*^9, 
   3.977130568533777*^9}, {3.9771306041272182`*^9, 3.977130610340048*^9}, {
   3.977131220023713*^9, 3.97713125406271*^9}, {3.977131290789323*^9, 
   3.977131291179167*^9}, {3.97713151445133*^9, 3.977131527487075*^9}, {
   3.9771316332639437`*^9, 3.9771316666369123`*^9}, {3.977131696645461*^9, 
   3.977131761252535*^9}, {3.977131808863083*^9, 3.9771318115392513`*^9}, {
   3.977131888503242*^9, 3.977131891996161*^9}, {3.977131948962953*^9, 
   3.9771319786659803`*^9}, {3.9771320162407207`*^9, 3.977132017546145*^9}, {
   3.977132201133213*^9, 3.9771322018363256`*^9}, {3.977132295344935*^9, 
   3.977132296024737*^9}, {3.977132351911405*^9, 3.977132378637176*^9}, {
   3.977132591002677*^9, 3.977132592732333*^9}, {3.9771329641863327`*^9, 
   3.9771330187528143`*^9}, {3.977133052733636*^9, 3.977133078265793*^9}, {
   3.9771332155858583`*^9, 3.9771332246224127`*^9}, {3.9771332879922333`*^9, 
   3.9771332890538893`*^9}, {3.977133320350255*^9, 3.977133320892723*^9}, {
   3.977133380602453*^9, 3.9771334353781557`*^9}, {3.977133553016556*^9, 
   3.977133553282217*^9}, {3.977133585467001*^9, 3.977133612694717*^9}, {
   3.977133649475157*^9, 3.9771336618348913`*^9}, {3.9771336968820877`*^9, 
   3.977133719625216*^9}, {3.977133798713505*^9, 3.9771338187707253`*^9}, {
   3.977133864639217*^9, 3.977133883002452*^9}, {3.9771339137451143`*^9, 
   3.977133920452075*^9}, {3.977134106532669*^9, 3.977134111980783*^9}, {
   3.977134197602294*^9, 3.9771342003800297`*^9}, {3.977134402315624*^9, 
   3.97713440791943*^9}, {3.977134450762876*^9, 3.9771344629370117`*^9}, 
   3.9771344938798323`*^9, {3.9771345274981203`*^9, 3.977134528576056*^9}, {
   3.9771345642271233`*^9, 3.977134597057763*^9}, {3.977134628568358*^9, 
   3.9771346979571733`*^9}, {3.977383558625227*^9, 3.977383580470066*^9}, {
   3.977383859479907*^9, 3.9773838788672523`*^9}, 3.977383912552627*^9, {
   3.9773840747153397`*^9, 3.977384080909257*^9}, {3.977384134658228*^9, 
   3.977384136741143*^9}, {3.977385373294011*^9, 3.977385376286765*^9}, {
   3.97738543898431*^9, 3.977385441734188*^9}, {3.977385585042774*^9, 
   3.977385592169753*^9}, {3.977385633918082*^9, 3.9773858005334673`*^9}, {
   3.977386459069448*^9, 3.9773865713194427`*^9}, {3.977386606690289*^9, 
   3.9773866650574713`*^9}, 3.977386705522777*^9, {3.9773867557105207`*^9, 
   3.977386772787963*^9}, {3.97738686265466*^9, 3.977386978230672*^9}, {
   3.9773870101694*^9, 3.9773870579325237`*^9}, {3.977744551592355*^9, 
   3.977744572070848*^9}, {3.9777450172800503`*^9, 3.97774501766993*^9}, 
   3.9779189258407393`*^9, {3.977918984263741*^9, 3.977919104578382*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"365a7b8b-4bd9-405c-b0af-41a3ae8d31bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9773865720497427`*^9, {3.9773866236136627`*^9, 3.977386631962307*^9}, 
   3.97738666660602*^9, 3.97738670619946*^9, {3.9773867619725847`*^9, 
   3.977386773691585*^9}, {3.9773868644259653`*^9, 3.9773868733452463`*^9}, {
   3.977386911494568*^9, 3.977386959143695*^9}, {3.977386992199254*^9, 
   3.977387058539579*^9}, 3.977405085035049*^9, 3.977744500199512*^9, {
   3.977744557650919*^9, 3.9777445761570473`*^9}, 3.977745019406837*^9, 
   3.9777454918849373`*^9, 3.977918881687608*^9, {3.9779191008624973`*^9, 
   3.977919105502236*^9}, 3.97792344592799*^9, 3.977924123804319*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"64ee8bd7-6b42-49c6-a41f-1bb02cef094c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]EOS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor4", "@@", "\[Delta]Consti"}], "//", 
    "RedundantSolser"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9779192786331863`*^9, 3.9779193112303267`*^9}, {
  3.977919376641563*^9, 3.977919382367921*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"0989417f-9cb9-490c-81be-4e24b508f018"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "vw2", " ", 
       RowBox[{
        SubscriptBox["\[CapitalLambda]", "1"], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{"T0", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CapitalLambda]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[ScriptE]", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "+", 
         SuperscriptBox["v\[Alpha]2", "2"], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalLambda]", "2"], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vw2", "2"], "+", 
         RowBox[{"2", " ", "vw2", " ", "v\[Alpha]2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalLambda]", "3"], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v\[Alpha]w", "2"], " ", 
       RowBox[{
        SubscriptBox["\[CapitalLambda]", "4"], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{"T0", " ", 
       SuperscriptBox["v\[Alpha]2", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CapitalLambda]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{"T0", " ", "vw2", " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CapitalLambda]", "3"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[ScriptE]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptE], 
   0, {$CellContext`T0^2 (
     2 $CellContext`vw2 
      Subscript[$CellContext`\[CapitalLambda], 
        1][$CellContext`T0, $CellContext`\[Nu]] + $CellContext`T0 \
$CellContext`v\[Alpha]2 Derivative[1, 0][
        Subscript[$CellContext`\[CapitalLambda], 
         1]][$CellContext`T0, $CellContext`\[Nu]]), 
    0, $CellContext`T0^4 (
     2 (2 $CellContext`vw2 $CellContext`v\[Alpha]2 + \
$CellContext`v\[Alpha]2^2 - $CellContext`v\[Alpha]w^2) 
      Subscript[$CellContext`\[CapitalLambda], 
        2][$CellContext`T0, $CellContext`\[Nu]] + 
     2 ($CellContext`vw2^2 + 
       2 $CellContext`vw2 $CellContext`v\[Alpha]2 - $CellContext`v\[Alpha]w^2)
        Subscript[$CellContext`\[CapitalLambda], 
        3][$CellContext`T0, $CellContext`\[Nu]] + 
     2 $CellContext`v\[Alpha]w^2 
      Subscript[$CellContext`\[CapitalLambda], 
        4][$CellContext`T0, $CellContext`\[Nu]] + $CellContext`T0 \
$CellContext`v\[Alpha]2^2 Derivative[1, 0][
        Subscript[$CellContext`\[CapitalLambda], 
         2]][$CellContext`T0, $CellContext`\[Nu]] + $CellContext`T0 \
$CellContext`vw2 $CellContext`v\[Alpha]2 Derivative[1, 0][
        Subscript[$CellContext`\[CapitalLambda], 
         3]][$CellContext`T0, $CellContext`\[Nu]])}, 2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977919142836684*^9, {3.977919285335038*^9, 3.9779193140216513`*^9}, {
   3.97791937221157*^9, 3.977919387544476*^9}, 3.977923449245531*^9, 
   3.977924127632929*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"03816215-864a-4c21-8607-05de05f60dfb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Entropy current redundancy", "Section",
 CellChangeTimes->{{3.9771299812686033`*^9, 3.977129984374349*^9}, {
  3.9773835296080427`*^9, 3.977383549542553*^9}, {3.977918850109651*^9, 
  3.9779188509254436`*^9}, {3.977919446439518*^9, 
  3.977919449500712*^9}},ExpressionUUID->"3c4e1dab-c302-408d-8a7f-\
52e329c712aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalS]", "=", 
   RowBox[{"\[Delta]\[ScriptCapitalN]", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "->", 
       SubscriptBox["\[Lambda]S", "1"]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "2"], "->", 
       SubscriptBox["\[Lambda]S", "2"]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "4"], "->", 
       SubscriptBox["\[Lambda]S", "4"]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "5"], "->", 
       SubscriptBox["\[Lambda]S", "5"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalS]\[ScriptL]", "=", 
   RowBox[{"\[Delta]\[ScriptCapitalN]\[ScriptL]", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "->", 
       SubscriptBox["\[Lambda]S", "1"]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "2"], "->", 
       SubscriptBox["\[Lambda]S", "2"]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "4"], "->", 
       SubscriptBox["\[Lambda]S", "4"]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "5"], "->", 
       SubscriptBox["\[Lambda]S", "5"]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977744682537713*^9, 3.9777447974844503`*^9}, {
  3.977919461924872*^9, 3.977919465315873*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"aa2ab940-cd3f-49fa-b745-14588c7ee9a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ECSols", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "4"], "0"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "1"], "0"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Nu]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CapitalLambda]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "T0"]}], "+", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "1"], "a"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Nu]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CapitalLambda]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "T0"]}], "+", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "1"], "\[Omega]"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Nu]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CapitalLambda]", "3"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "T0"]}], "+", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "3"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "2"], "0"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "2"], "a"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Nu]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CapitalLambda]", "4"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "T0"], "-", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "4"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "2"], "\[Omega]"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "5"], "0"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{" ", 
            RowBox[{"\[Nu]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CapitalLambda]", "4"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "T0"], "-", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "4"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "5"], "a"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["\[Lambda]S", "5"], "\[Omega]"], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T0", " ", "\[Delta]\[ScriptCapitalS]"}], "/.", "ScaleVars"}],
        ")"}], "-", 
      RowBox[{"T0", 
       RowBox[{
        SubscriptBox["\[PartialD]", "T0"], "\[Delta]EOS"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "v\[Alpha]2", 
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[Delta]EOS"}]}], "+", 
        RowBox[{"2", "vw2", 
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], "\[Delta]EOS"}]}], "+", 
        RowBox[{"2", "v\[Alpha]w", 
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]w"], "\[Delta]EOS"}]}], "+", 
        RowBox[{"\[Nu]", " ", 
         RowBox[{
          SubscriptBox["\[PartialD]", "\[Nu]"], "\[Delta]EOS"}]}]}], ")"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[ScriptCapitalS]\[ScriptL]", "/.", "ScaleVars"}]}], 
    "\[IndentingNewLine]", "}"}], "/.", "ECSols"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.97774481929585*^9, 3.9777448451812687`*^9}, {
   3.977745479804701*^9, 3.977745480974022*^9}, {3.977745530522296*^9, 
   3.9777455787053623`*^9}, {3.977745655545142*^9, 3.9777456599779377`*^9}, {
   3.977746155286058*^9, 3.977746163735344*^9}, {3.9777465702767963`*^9, 
   3.977746656443149*^9}, {3.977746706842635*^9, 3.977746713872075*^9}, {
   3.977746753257145*^9, 3.977746795846826*^9}, {3.977746847312749*^9, 
   3.9777468664224577`*^9}, {3.977746923466804*^9, 3.9777469240852757`*^9}, 
   3.9777469871604424`*^9, {3.97774718218896*^9, 3.977747216930222*^9}, {
   3.977747513221758*^9, 3.977747612765191*^9}, {3.977747694761121*^9, 
   3.9777477472185497`*^9}, {3.977747790852891*^9, 3.977747797026115*^9}, {
   3.977919469859119*^9, 3.977919483741831*^9}, {3.97791960381539*^9, 
   3.977919613526394*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"2a7efdea-3075-4d59-897a-574b248414d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 6, 6, 1],
    Editable->False], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9777471826736107`*^9, 3.9777472272334547`*^9}, {
   3.9777475180132504`*^9, 3.977747613274118*^9}, {3.977747736096382*^9, 
   3.977747747931191*^9}, {3.977747792097601*^9, 3.977747797792501*^9}, 
   3.97791948953712*^9, {3.97791960428386*^9, 3.977919616746758*^9}, 
   3.977923449332588*^9, 3.977924128432356*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"e9f55cf0-c8ca-4056-9e1c-a16a986b70a1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Invariants", "Section",
 CellChangeTimes->{{3.977144286589468*^9, 
  3.977144287551093*^9}},ExpressionUUID->"c3d18334-f9f5-4118-909d-\
60d9af10341f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalI]2", "[", "EOS_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["2", 
          SuperscriptBox["T0", "2"]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], "EOS"}]}], "-", 
        RowBox[{"T0", " ", 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["T0", "2"]], 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], "EOS"}]}], ")"}]}]}]}], "//",
        "Normal"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[ScriptE]", "->", "1"}]}], "/.", "ScaleVars"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"#", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
    "Normal"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalI]4", "[", "EOS_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["4", 
          SuperscriptBox["T0", "2"]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["T0", "2"]], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], "EOS"}]}], ")"}]}]}], 
        "+", " ", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SuperscriptBox["T0", "3"]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["T0", "3"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["T0", "2"]], 
                 RowBox[{
                  SubscriptBox["\[PartialD]", "vw2"], "EOS"}]}], ")"}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["2", "T0"], 
         RowBox[{
          SubscriptBox["\[PartialD]", "T0"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["T0", "2"], 
             SuperscriptBox["T0", "2"]], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                SuperscriptBox["T0", "2"]], 
               RowBox[{
                SubscriptBox["\[PartialD]", "vw2"], "EOS"}]}], ")"}]}]}], 
           ")"}]}]}]}], "//", "Normal"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[ScriptE]", "->", "1"}]}], "/.", "ScaleVars"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"#", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
    "Normal"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.977145489762086*^9, 3.977145542354789*^9}, {
  3.9771455808639793`*^9, 3.977145583270562*^9}, {3.977420067927828*^9, 
  3.977420084292005*^9}, {3.977420138787099*^9, 3.977420235804371*^9}, {
  3.9774202712748528`*^9, 3.977420298234743*^9}, {3.97742032931804*^9, 
  3.977420330820684*^9}, {3.9779197078111277`*^9, 3.977919719078117*^9}, {
  3.977919755560892*^9, 3.977919816739374*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"beb00f36-025e-4686-9f8a-46192db77602"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[ScriptCapitalI]2", "[", "\[Delta]EOS", "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalI]4", "[", "\[Delta]EOS", "]"}]}], "Input",
 CellChangeTimes->{{3.9773099771380997`*^9, 3.977310013113563*^9}, {
  3.977387253871809*^9, 3.9773872594437523`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"cbc34ac6-9b4e-48d3-881e-c6bf924753de"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9773099856325006`*^9, 3.9773100134037724`*^9}, {
   3.977387248017767*^9, 3.977387260321308*^9}, 3.9774050867340527`*^9, {
   3.977420070209206*^9, 3.977420086860147*^9}, {3.977420189791099*^9, 
   3.977420202898944*^9}, {3.9774202732136517`*^9, 3.977420300164584*^9}, 
   3.977420332800413*^9, 3.977512824566862*^9, 3.977572509740671*^9, 
   3.97767063883046*^9, 3.977671221641799*^9, 3.977838406476779*^9, 
   3.977919746146782*^9, 3.977919813748109*^9, {3.977919863847747*^9, 
   3.9779198783091717`*^9}, 3.9779231361158667`*^9, 3.977923449370178*^9, 
   3.9779241344101954`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"7d06f4ce-94a5-4137-8604-61b1ab3ddf3a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9773099856325006`*^9, 3.9773100134037724`*^9}, {
   3.977387248017767*^9, 3.977387260321308*^9}, 3.9774050867340527`*^9, {
   3.977420070209206*^9, 3.977420086860147*^9}, {3.977420189791099*^9, 
   3.977420202898944*^9}, {3.9774202732136517`*^9, 3.977420300164584*^9}, 
   3.977420332800413*^9, 3.977512824566862*^9, 3.977572509740671*^9, 
   3.97767063883046*^9, 3.977671221641799*^9, 3.977838406476779*^9, 
   3.977919746146782*^9, 3.977919813748109*^9, {3.977919863847747*^9, 
   3.9779198783091717`*^9}, 3.9779231361158667`*^9, 3.977923449370178*^9, 
   3.977924134419259*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"7d58376f-93de-41aa-8915-baa3d7067ffc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalF]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Delta]\[ScriptCapitalP]", "+", 
         RowBox[{"vw2", " ", 
          SuperscriptBox["T0", "2"], 
          "\[Delta]\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}], "/.", 
       "ScaleVars"}], "//", 
      RowBox[{
       RowBox[{"#", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "7"]}], "&"}]}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellLabel->
  "In[192]:=",ExpressionUUID->"5bf5d0ae-566e-40bd-8473-4d77e1aa9475"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[ScriptCapitalI]2", "[", "\[Delta]\[ScriptCapitalF]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalI]4", "[", "\[Delta]\[ScriptCapitalF]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9779201269413347`*^9, 3.977920135617241*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"231df9ce-e871-41ca-9a9e-4858c42fd545"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.977920129927909*^9, 3.977920136096141*^9}, 
   3.9779231402220488`*^9, 3.97792345171447*^9, 3.97792413718574*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"08c4ec16-8e28-451b-b3fc-8ea9bb6ccc8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.977920129927909*^9, 3.977920136096141*^9}, 
   3.9779231402220488`*^9, 3.97792345171447*^9, 3.9779241399205303`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"d9ef927c-8d23-425e-9c9a-14440e9c81ba"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixing redundancy for conformal EoS", "Section",
 CellChangeTimes->{{3.977919650683321*^9, 
  3.977919673214602*^9}},ExpressionUUID->"a1e4379f-fbdb-4e13-946f-\
146e69303521"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalF]", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalP]X", "[", "nn", "]"}], "[", 
         RowBox[{
         "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
          "v\[Alpha]w"}], "]"}], "+", 
        RowBox[{
         SuperscriptBox["T0", "2"], "vw2", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]X", "[", "nn", "]"}], "[", 
          RowBox[{
          "T0", ",", "\[Nu]", ",", "v\[Alpha]2", ",", "vw2", ",", 
           "v\[Alpha]w"}], "]"}]}]}], "/.", 
       RowBox[{"\[CapitalLambda]", "->", 
        SubscriptBox["\[Gamma]", "nn"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "nontrivialCoeffsEven"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977682004834629*^9, 3.977682007387385*^9}, {
  3.977682081353764*^9, 3.977682129524932*^9}, {3.977827488832074*^9, 
  3.9778274967444773`*^9}, {3.977828275081077*^9, 3.977828300041799*^9}, {
  3.977828339688019*^9, 3.977828341263583*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"fcd534af-26a7-4568-9e9c-21973f47420d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalF]Conf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[ScriptCapitalF]", "/.", 
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Gamma]", "nn"], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"T0", ",", "A"}], "}"}], ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["T0", "2"], 
               RowBox[{
                SubscriptBox["\[CapitalGamma]", "nn"], "[", 
                RowBox[{"\[Nu]", ",", 
                 RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
                  RowBox[{"2", "A"}]}], ",", 
                 RowBox[{"2", "A"}], ",", 
                 SuperscriptBox["v\[Alpha]w", "2"]}], "]"}]}], "//", 
              "Evaluate"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Gamma]", "nn"], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"T0", ",", "A"}], "}"}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[CapitalGamma]", "nn"], "[", 
               RowBox[{"\[Nu]", ",", 
                RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
                 RowBox[{"2", "A"}]}], ",", 
                RowBox[{"2", "A"}], ",", 
                SuperscriptBox["v\[Alpha]w", "2"]}], "]"}], "//", 
              "Evaluate"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"{", 
             RowBox[{
             "7", ",", "8", ",", "9", ",", "13", ",", "15", ",", "16"}], 
             "}"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Gamma]", "nn"], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"T0", ",", "A"}], "}"}], ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                SuperscriptBox["T0", "2"]], 
               RowBox[{
                SubscriptBox["\[CapitalGamma]", "nn"], "[", 
                RowBox[{"\[Nu]", ",", 
                 RowBox[{"v\[Alpha]2", "-", "vw2", "+", 
                  RowBox[{"2", "A"}]}], ",", 
                 RowBox[{"2", "A"}], ",", 
                 SuperscriptBox["v\[Alpha]w", "2"]}], "]"}]}], "//", 
              "Evaluate"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"{", 
             RowBox[{"25", ",", "27", ",", "29", ",", "31"}], "}"}]}], 
           "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], "/.", 
     "ScaleVars"}], "//", "Simplify"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Substituting", " ", "the", " ", "conformal", " ", "temperature", " ", 
    "dependence"}], " ", "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.977681884076086*^9, 3.977681886398868*^9}, 
   3.977682134826455*^9, {3.977828344136009*^9, 3.9778283508269777`*^9}, {
   3.977828385654113*^9, 3.977828415619594*^9}, {3.977828445845561*^9, 
   3.977828511527608*^9}, {3.9778286460995903`*^9, 3.977828652176989*^9}, {
   3.977828868477181*^9, 3.977828902567151*^9}, {3.977828976654986*^9, 
   3.9778289832842712`*^9}, {3.9778295065122128`*^9, 3.977829512102456*^9}, {
   3.977829666058176*^9, 3.9778297047790194`*^9}, {3.977830045983593*^9, 
   3.9778300507430773`*^9}, {3.977920173784231*^9, 3.9779201855880623`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"822cf02e-dcad-43e0-9046-33f15442de99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]C", "=", 
   RowBox[{
    RowBox[{"\[Delta]\[ScriptCapitalF]Conf", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "11"]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.977829322708268*^9, 3.977829323778523*^9}, 
   3.9778293638181543`*^9, {3.977829531922089*^9, 3.977829592580804*^9}, {
   3.9778296957485332`*^9, 3.977829715383684*^9}, {3.977829746879944*^9, 
   3.977829782351583*^9}, {3.977830079554772*^9, 3.97783008060441*^9}, {
   3.977830294342862*^9, 3.977830295657683*^9}, {3.977831117376498*^9, 
   3.977831158028126*^9}, {3.977831293790165*^9, 3.977831302454659*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"c7508999-8c06-4c19-b9c3-248f49354f6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"\[Delta]C", ",", "2"}], "]"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}], "==", "0"}], 
      "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         SubscriptBox["\[CapitalGamma]", "1"], "[", 
         RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"\[Delta]C", ",", "4"}], "]"}], "//", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}], "==", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}], "==", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}], "==", "0"}]}], 
       "\[IndentingNewLine]", "}"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SubscriptBox["\[CapitalGamma]", "7"], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}]}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"\[Delta]C", ",", "6"}], "]"}], "//", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}], "==", "0"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}], "==", "0"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}], "==", "0"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}], "==", "0"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}], "==", 
         "0"}]}], "\[IndentingNewLine]", "}"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}]}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol8", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"\[Delta]C", ",", "8"}], "]"}], "//", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "vw2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}], "==", 
         "0"}]}], "\[IndentingNewLine]", "}"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "3", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"\[Delta]C", ",", "10"}], "]"}], "//", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "vw2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "vw2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "vw2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "vw2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}]}], "==", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "vw2"], 
          RowBox[{
           SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], "#"}]}]}]}]}], "==", 
         "0"}]}], "\[IndentingNewLine]", "}"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "4", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "4", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "3", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "3", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "7"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Nu]", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977829784652235*^9, 3.97782982554101*^9}, {
  3.977830072616296*^9, 3.9778300737777643`*^9}, {3.97783131284058*^9, 
  3.977831342240724*^9}, {3.977831373661911*^9, 3.97783144417117*^9}, {
  3.977831475649906*^9, 3.977831565039144*^9}, {3.977920213810574*^9, 
  3.977920219704205*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"9620433e-f4e9-4e91-b165-9c7bfc849c30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]C", "/.", "sol2"}], "/.", "sol4"}], "/.", "sol6"}], "/.",
     "sol8"}], "/.", "sol10"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.977829828556252*^9, 3.977829836846601*^9}, {
  3.977830023311343*^9, 3.977830027693777*^9}, {3.9778302323332043`*^9, 
  3.977830233566134*^9}, {3.9778305798239403`*^9, 3.977830582925477*^9}, {
  3.977831567635722*^9, 3.977831568943047*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"7f14ef2c-13b6-4605-8b44-2dcd3448b0a4"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "11"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9778298323614492`*^9, 3.9778298371108723`*^9}, {
   3.977830025393388*^9, 3.977830083783413*^9}, 3.9778302338476954`*^9, 
   3.977830300395402*^9, {3.977830583316587*^9, 3.977830606237904*^9}, 
   3.977831350293438*^9, 3.977831569768217*^9, {3.977920201421636*^9, 
   3.977920223663267*^9}, 3.977923455335638*^9, 3.977924143673375*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"3b5d14a4-c71f-4dbd-b7eb-ea14d448c2cd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamic Relations", "Section",
 CellChangeTimes->{{3.9641485154210997`*^9, 3.96414851655077*^9}, {
  3.977134829118692*^9, 3.977134831138533*^9}, {3.977242358525646*^9, 
  3.9772423611037197`*^9}, {3.9773186568485928`*^9, 3.977318658930212*^9}, {
  3.977387753729158*^9, 
  3.977387763153563*^9}},ExpressionUUID->"beb85c88-f849-4431-a9d8-\
b7117fd677b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FunctionConstructor0", "[", "\[ScriptCapitalX]aa", "]"}], "[", 
  RowBox[{"T0", ",", 
   FractionBox["vw2", "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.977920374669251*^9, 3.9779203750129147`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"c678c2be-0ad7-4b9b-91bd-3cd19fe6bf7c"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ScriptCapitalX]aa", "0"], "[", 
  RowBox[{"T0", ",", "\[Nu]"}], "]"}]], "Output",
 CellChangeTimes->{3.977920375482821*^9, 3.977923455337389*^9, 
  3.977924148146989*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"ade981f2-b55a-485d-9c26-35e89c207933"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generic Expressions", "Subsection",
 CellChangeTimes->{{3.976044945809113*^9, 3.976044948215055*^9}, {
  3.977319257543491*^9, 3.97731925816291*^9}, {3.977397105658037*^9, 
  3.977397106668741*^9}},ExpressionUUID->"bce42149-23f9-4632-bf27-\
7c6a3264fbb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]C", "=", 
   RowBox[{
    RowBox[{"FunctionConstructor4", "[", "\[ScriptCapitalE]", "]"}], "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]C", "=", 
   RowBox[{
    RowBox[{"FunctionConstructor4", "[", "\[ScriptCapitalP]", "]"}], "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]aaC", "=", 
   RowBox[{
    RowBox[{"FunctionConstructor2", "[", "\[ScriptCapitalX]aa", "]"}], "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]C", "=", 
   RowBox[{
    RowBox[{
    "FunctionConstructor2", "[", "\[ScriptCapitalX]\[Omega]\[Omega]", "]"}], "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]a\[Omega]C", "=", 
   RowBox[{
    RowBox[{"R0", "[", 
     RowBox[{"T0", ",", "\[Nu]"}], "]"}], 
    SuperscriptBox["T0", "2"], "v\[Alpha]w"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]\[ScriptL]C", "=", 
   RowBox[{
    RowBox[{"FunctionConstructor2", "[", "\[ScriptCapitalQ]\[ScriptL]", "]"}],
     "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]C", "=", 
   RowBox[{
    RowBox[{"FunctionConstructor4", "[", "\[ScriptCapitalN]", "]"}], "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]\[ScriptL]C", "=", 
   RowBox[{
    RowBox[{"FunctionConstructor2", "[", "\[ScriptCapitalN]\[ScriptL]", "]"}],
     "[", 
    RowBox[{"T0", ",", 
     FractionBox["vw2", "2"]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9769039683472223`*^9, 3.976903983850233*^9}, {
   3.976904096072159*^9, 3.976904096246355*^9}, {3.976904192089069*^9, 
   3.97690420728951*^9}, {3.976904513685907*^9, 3.976904514880018*^9}, {
   3.976905781647462*^9, 3.97690579617865*^9}, {3.977135089246249*^9, 
   3.9771350994929047`*^9}, {3.977135149510675*^9, 3.977135155162471*^9}, {
   3.977135207586507*^9, 3.977135248878237*^9}, {3.977318681542254*^9, 
   3.977318824072619*^9}, 3.977319042120366*^9, 3.977319147438962*^9, {
   3.977319247555722*^9, 3.977319248213958*^9}, {3.977319285713732*^9, 
   3.977319287953323*^9}, {3.977321104422377*^9, 3.977321375716188*^9}, {
   3.977387351402101*^9, 3.977387389207056*^9}, {3.977387422833243*^9, 
   3.977387423193491*^9}, {3.977920326663287*^9, 3.977920358055339*^9}, {
   3.977920390746599*^9, 3.977920427809464*^9}, {3.977921033054866*^9, 
   3.9779210341809483`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"f416fc9f-248c-45c4-9f7e-8ee4850be07d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]C", "=", 
   RowBox[{"\[ScriptCapitalP]C", "+", 
    RowBox[{"vw2", " ", 
     SuperscriptBox["T0", "2"], "\[ScriptCapitalX]\[Omega]\[Omega]C"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9779214860078173`*^9, 3.977921490237958*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"f9bb72ea-9ed1-4c93-a842-1b1c1545980e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GeneralConsti", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalE]C", ",", "\[ScriptCapitalP]C", ",", 
     "\[ScriptCapitalX]aaC", ",", "\[ScriptCapitalX]\[Omega]\[Omega]C", ",", 
     "\[ScriptCapitalX]a\[Omega]C", ",", "\[ScriptCapitalQ]\[ScriptL]C", ",", 
     "\[ScriptCapitalN]C", ",", "\[ScriptCapitalN]\[ScriptL]C"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.977404952524865*^9, 3.977404976611751*^9}, {
  3.97792429314049*^9, 3.9779242943250847`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"4e824572-d582-4b3c-b837-c0440a9d24b4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[ScriptCapitalI]2", "[", 
  RowBox[{"\[ScriptCapitalP]C", "+", 
   RowBox[{"vw2", " ", 
    SuperscriptBox["T0", "2"], "\[ScriptCapitalX]\[Omega]\[Omega]C"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalI]4", "[", 
  RowBox[{"\[ScriptCapitalP]C", "+", 
   RowBox[{"vw2", " ", 
    SuperscriptBox["T0", "2"], "\[ScriptCapitalX]\[Omega]\[Omega]C"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.977420517440792*^9, 3.977420527794293*^9}, {
  3.9774205961744003`*^9, 3.977420607599176*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"28d5a7ee-e960-422c-99c0-30408c60b38d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalP]", "a"], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
  RowBox[{"T0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[ScriptCapitalP]", "\[Omega]"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "0"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.97742052837641*^9, 3.97742060890722*^9, 
  3.9775723908296328`*^9, 3.977572513987397*^9, 3.9776706506803083`*^9, 
  3.9776712330499*^9, 3.9779204358625183`*^9, 3.9779210376904078`*^9, 
  3.9779234553784943`*^9, 3.977924148228725*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"16e67278-0bdf-47b0-93dd-020a727edf0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalP]", "aa"], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalP]", 
     RowBox[{"a", " ", "\[Omega]"}]], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalP]", "\[Omega]\[Omega]"], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "a"], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "T0", " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalP]", 
      RowBox[{"a", " ", "\[Omega]"}]], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", "T0", " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalP]", "\[Omega]\[Omega]"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "T0", " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "a"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{"7", " ", "T0", " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["T0", "2"], " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalP]", "\[Omega]\[Omega]"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["T0", "2"], " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.97742052837641*^9, 3.97742060890722*^9, 
  3.9775723908296328`*^9, 3.977572513987397*^9, 3.9776706506803083`*^9, 
  3.9776712330499*^9, 3.9779204358625183`*^9, 3.9779210376904078`*^9, 
  3.9779234553784943`*^9, 3.977924148238512*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"a819a219-8dca-4922-887f-66f92c38f721"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Imposing Conservation Identities", "Subsection",
 CellChangeTimes->{{3.976044945809113*^9, 3.976044957485949*^9}, 
   3.977319259989502*^9, {3.977397154647017*^9, 3.977397159787045*^9}, {
   3.977397286417872*^9, 
   3.97739728760776*^9}},ExpressionUUID->"2a686465-be70-4d39-8907-\
84423784e9df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"thermoC", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalP]", "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[ScriptCapitalP]", "a"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalX]aa", "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", "a"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalX]aa", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[ScriptCapitalP]", "\[Omega]"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "0"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "0"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", "\[Omega]"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "aa"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalP]", "aa"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "a"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", "aa"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalX]aa", "a"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "\[Omega]\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"R0", "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalP]", "\[Omega]\[Omega]"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "\[Omega]"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", "\[Omega]\[Omega]"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"a", " ", "\[Omega]"}]], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"R0", "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalP]", 
            RowBox[{"a", " ", "\[Omega]"}]], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "a"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "\[Omega]"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "a"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox["R0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", 
             RowBox[{"a", " ", "\[Omega]"}]], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalX]aa", "\[Omega]"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "a"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "x"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalP]", "x"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "a"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalX]aa", "\[Omega]"], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "T0", " ", 
          RowBox[{
           SuperscriptBox["R0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
         RowBox[{"T0", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[ScriptCapitalP]", "x"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalQ]\[ScriptL]", "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalP]", "a"], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalP]", "\[Omega]"], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalX]aa", "0"], "[", 
            RowBox[{"T0", ",", "\[Nu]"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "0"], "[", 
            RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
           RowBox[{"T0", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], "]"}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalQ]\[ScriptL]", "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"R0", "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalP]", "aa"], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalP]", 
              RowBox[{"a", " ", "\[Omega]"}]], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalX]aa", "a"], "[", 
            RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "a"], "[", 
            RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
           RowBox[{"T0", " ", 
            RowBox[{
             SuperscriptBox["R0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"T0", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "a"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], "]"}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalQ]\[ScriptL]", "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"R0", "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalP]", 
              RowBox[{"a", " ", "\[Omega]"}]], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalP]", "\[Omega]\[Omega]"], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalX]aa", "\[Omega]"], "[", 
            RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], "[", 
            RowBox[{"T0", ",", "\[Nu]"}], "]"}], "+", 
           RowBox[{"T0", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[ScriptCapitalX]\[Omega]\[Omega]", "\[Omega]"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"EE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ConservationIdentity", "[", 
     RowBox[{
     "\[ScriptCapitalE]C", ",", "\[ScriptCapitalP]C", ",", 
      "\[ScriptCapitalX]aaC", ",", "\[ScriptCapitalX]\[Omega]\[Omega]C", ",", 
      "\[ScriptCapitalX]a\[Omega]C", ",", "\[ScriptCapitalQ]\[ScriptL]C", ",",
       "\[ScriptCapitalN]C", ",", "\[ScriptCapitalN]\[ScriptL]C"}], "]"}], "/.",
     "thermoC"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.977321440260729*^9, 3.977321469156633*^9}, {
   3.977321539245829*^9, 3.977321539618898*^9}, {3.9773216105017147`*^9, 
   3.977321628730453*^9}, {3.9773217377484293`*^9, 3.977321764622705*^9}, {
   3.977321803549358*^9, 3.977321827291752*^9}, {3.977321874171679*^9, 
   3.977321895777426*^9}, {3.9773874451759872`*^9, 3.977387459449463*^9}, 
   3.977387866333951*^9, {3.977397247975719*^9, 3.977397248759721*^9}, {
   3.977920474158149*^9, 3.9779205820668383`*^9}, {3.977920631978098*^9, 
   3.977920936846443*^9}, {3.9779209717418528`*^9, 3.977920973946954*^9}, {
   3.977921025464726*^9, 3.977921026712771*^9}, {3.977921074665441*^9, 
   3.9779210793660994`*^9}, {3.977921119644787*^9, 3.977921149126451*^9}, {
   3.977921179855195*^9, 3.977921199560628*^9}, {3.977921238363687*^9, 
   3.977921254105266*^9}, {3.97792128859669*^9, 3.9779213475054197`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"e3cb7ae4-9a3d-451c-9b97-25c70ece9368"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9779204905903788`*^9, 3.977920528647689*^9, 3.9779205824858923`*^9, 
   3.977920622886505*^9, {3.977920653710147*^9, 3.9779209372948437`*^9}, 
   3.977920974382153*^9, 3.9779210393461113`*^9, {3.977921075353347*^9, 
   3.977921079827098*^9}, {3.977921121420933*^9, 3.9779211499601707`*^9}, {
   3.9779211808468018`*^9, 3.977921200089567*^9}, {3.977921241275792*^9, 
   3.9779212547045183`*^9}, {3.977921289669569*^9, 3.977921348080805*^9}, 
   3.977923455412775*^9, 3.977924148263545*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"20ef4114-7e67-47d8-be79-0f9093ff39ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Deriving Thermodynamic Relations", "Subsection",
 CellChangeTimes->{{3.976044945809113*^9, 3.976044948215055*^9}, {
  3.977139494100327*^9, 3.977139495895591*^9}, {3.977397294042513*^9, 
  3.9773972977163897`*^9}},ExpressionUUID->"0052c75f-9565-4dac-b7c6-\
97bc67211689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermoEEC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ThermoConstraints", "@@", 
      RowBox[{"(", 
       RowBox[{"GeneralConsti", "+", "\[Delta]Consti"}], ")"}]}], "/.", 
     "thermoC"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976904031958539*^9, 3.976904072417183*^9}, {
  3.976904277321752*^9, 3.976904277479443*^9}, {3.97713486071791*^9, 
  3.9771348616957006`*^9}, {3.977135051964931*^9, 3.977135081120131*^9}, {
  3.977319348266275*^9, 3.977319368491419*^9}, {3.9773219295678883`*^9, 
  3.977321932018433*^9}, {3.977322712951456*^9, 3.9773227132333107`*^9}, {
  3.977322792714815*^9, 3.977322792811921*^9}, {3.977323269506228*^9, 
  3.977323270700447*^9}, {3.977387889583556*^9, 3.977387891201831*^9}, {
  3.977924272523697*^9, 3.977924309842885*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"a3d2c198-b798-4eec-be09-2d6a410dbd53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", "ThermoEEC"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThermodynamicRelationsAns", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["\[ScriptE]", "2"], "T0"], 
         RowBox[{"XX", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "+", 
        RowBox[{"O", "[", "\[ScriptE]", "]"}]}], "//", "Normal"}], "//", 
      "Expand"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["T0", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"XX", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             SuperscriptBox["T0", "4"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "T0"], 
              FractionBox[
               RowBox[{"XX", "[", 
                RowBox[{"[", "3", "]"}], "]"}], 
               SuperscriptBox["T0", "3"]]}]}]}], ")"}]}], "+", 
         RowBox[{"O", "[", "\[ScriptE]", "]"}]}], "//", "FullSimplify"}], "//",
        "Normal"}], "//", "Expand"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{"XX", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], 
           SuperscriptBox["T0", "3"]], "+", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "T0"], 
           FractionBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], 
            RowBox[{"2", 
             SuperscriptBox["T0", "2"]}]]}], "-", 
          RowBox[{"T0", " ", 
           FractionBox[
            RowBox[{"XX", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "T0"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{"T0", 
              RowBox[{
               SubscriptBox["\[PartialD]", "\[Nu]"], 
               FractionBox[
                RowBox[{"XX", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], 
                RowBox[{"3", 
                 SuperscriptBox["T0", "3"]}]]}]}], ")"}]}]}], "+", 
          RowBox[{"O", "[", "\[ScriptE]", "]"}]}], ")"}]}], "//", "Normal"}], 
      "//", "Expand"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["2", 
          RowBox[{
           SuperscriptBox["T0", "4"], " ", 
           SuperscriptBox["\[ScriptE]", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{"XX", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "+", " ", 
           RowBox[{
            SuperscriptBox["T0", "3"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             FractionBox[
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               RowBox[{"XX", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], 
              RowBox[{"4", 
               SuperscriptBox["T0", "2"], " "}]]}]}], "+", 
           RowBox[{
            FractionBox["1", "6"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"-", "T0"}], "6"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "vw2"], 
              RowBox[{"XX", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}]}], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox["T0", "2"], "12"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "T0"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               RowBox[{"XX", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], "+", 
           RowBox[{
            FractionBox["5", "3"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "T0"}], "3"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
              RowBox[{"XX", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["T0", "2"]}], "3"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox[
             SuperscriptBox["T0", "3"], "6"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
              RowBox[{"XX", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "3"]}], "//", "Normal"}], "//",
       "Expand"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["4", 
          RowBox[{
           SuperscriptBox["T0", "5"], " ", 
           SuperscriptBox["\[ScriptE]", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox["T0", "3"], "2"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox["T0", "3"], "2"], " ", "T0", " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "vw2"], 
              RowBox[{"XX", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}]}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["T0", "3"], " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox["1", "24"], " ", "T0", " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "vw2"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               RowBox[{"XX", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}]}]}]}], "-", 
           RowBox[{
            FractionBox["1", "24"], " ", 
            SuperscriptBox["T0", "2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "T0"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "vw2"], 
                RowBox[{"XX", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}]}]}]}]}], "-", 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], 
             RowBox[{"XX", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "T0", " ", 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               RowBox[{"XX", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}]}]}]}], "+", 
           RowBox[{
            SubscriptBox["\[PartialD]", "\[Nu]"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "12"], " ", "T0", " ", 
               RowBox[{
                SubscriptBox["\[PartialD]", "T0"], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "vw2"], 
                 RowBox[{"XX", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}]}]}], "-", 
              RowBox[{
               FractionBox["1", "12"], "  ", "T0", "  ", "T0", " ", 
               RowBox[{
                SubscriptBox["\[PartialD]", "T0"], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "T0"], 
                 RowBox[{
                  SubscriptBox["\[PartialD]", "vw2"], 
                  RowBox[{"XX", "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], "-", 
              RowBox[{
               SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
               RowBox[{"XX", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", "T0", " ", 
               RowBox[{
                SubscriptBox["\[PartialD]", "T0"], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
                 RowBox[{"XX", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ")"}]}]}], ")"}]}], 
        "//", "Simplify"}], "//", "Normal"}], "//", "Expand"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.97739684552243*^9, 3.977396902284596*^9}, {
   3.9773969532459517`*^9, 3.977396955174399*^9}, {3.9773973407594843`*^9, 
   3.9773973412658052`*^9}, {3.977921920987525*^9, 3.977921942063219*^9}, {
   3.9779222858338537`*^9, 3.9779222859667397`*^9}, {3.9779224166599627`*^9, 
   3.977922420012212*^9}, 3.977922532862842*^9, {3.977922724062375*^9, 
   3.977922724377829*^9}, {3.9779228285629396`*^9, 3.9779228288367853`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"e483d29d-7299-448e-9742-390920e85266"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "ThermodynamicRelations", "]"}]], "Input",
 CellChangeTimes->{{3.9779228363302193`*^9, 3.9779228409730062`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"f7d66c95-f08c-4d84-b314-2f45fbf20ac0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ThermodynamicRelations", "[", 
    RowBox[{
    "\[ScriptCapitalE]_", ",", "\[ScriptCapitalP]_", ",", 
     "\[ScriptCapitalX]aa_", ",", "\[ScriptCapitalX]\[Omega]\[Omega]_", ",", 
     "\[ScriptCapitalX]a\[Omega]_", ",", "\[ScriptCapitalQ]\[ScriptL]_", ",", 
     "\[ScriptCapitalN]_", ",", "\[ScriptCapitalN]\[ScriptL]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[ScriptCapitalN]", "-", 
          RowBox[{
           FractionBox["1", "T0"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "\[Nu]"], "\[ScriptCapitalP]"}]}]}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ScriptCapitalX]aa", "+", 
            RowBox[{
             FractionBox["2", 
              SuperscriptBox["T0", "2"]], 
             RowBox[{
              SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
              RowBox[{"(", 
               RowBox[{"\[ScriptCapitalP]", "+", 
                RowBox[{"vw2", " ", 
                 SuperscriptBox["T0", "2"], 
                 "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], ")"}], 
          "+", 
          RowBox[{
           FractionBox[
            SuperscriptBox["T0", "2"], "3"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "T0"], 
              RowBox[{"(", 
               RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]", "-", 
                RowBox[{
                 FractionBox["2", 
                  SuperscriptBox["T0", "2"]], 
                 RowBox[{
                  SubscriptBox["\[PartialD]", "vw2"], 
                  RowBox[{"(", 
                   RowBox[{"\[ScriptCapitalP]", "+", 
                    RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
               ")"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["T0", "2"]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalN]", "-", 
              RowBox[{
               FractionBox["1", "T0"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "\[Nu]"], 
                RowBox[{"(", 
                 RowBox[{"\[ScriptCapitalP]", "+", 
                  RowBox[{"vw2", " ", 
                   SuperscriptBox["T0", "2"], 
                   "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
             ")"}]}]}], "-", 
          RowBox[{
           SubscriptBox["\[PartialD]", "T0"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "T0"], 
             RowBox[{
              SubscriptBox["\[PartialD]", "vw2"], 
              RowBox[{"(", 
               RowBox[{"\[ScriptCapitalN]", "-", 
                RowBox[{
                 FractionBox["1", "T0"], 
                 RowBox[{
                  SubscriptBox["\[PartialD]", "\[Nu]"], 
                  RowBox[{"(", 
                   RowBox[{"\[ScriptCapitalP]", "+", 
                    RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ScriptCapitalN]\[ScriptL]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["T0", "2"]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalX]aa", "+", 
              RowBox[{
               FractionBox["2", 
                SuperscriptBox["T0", "2"]], 
               RowBox[{
                SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
                RowBox[{"(", 
                 RowBox[{"\[ScriptCapitalP]", "+", 
                  RowBox[{"vw2", " ", 
                   SuperscriptBox["T0", "2"], 
                   "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
             ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "T0"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "vw2"], 
             RowBox[{"(", 
              RowBox[{"\[ScriptCapitalX]aa", "+", 
               RowBox[{
                FractionBox["2", 
                 SuperscriptBox["T0", "2"]], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptCapitalP]", "+", 
                   RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
              ")"}]}]}]}], "+", 
          RowBox[{
           FractionBox["T0", "3"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", 
               SuperscriptBox["T0", "2"]], 
              RowBox[{
               SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
               RowBox[{"(", 
                RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]", "-", 
                 RowBox[{
                  FractionBox["2", 
                   SuperscriptBox["T0", "2"]], 
                  RowBox[{
                   SubscriptBox["\[PartialD]", "vw2"], 
                   RowBox[{"(", 
                    RowBox[{"\[ScriptCapitalP]", "+", 
                    RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", "T0"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "T0"], 
             RowBox[{"(", 
              RowBox[{"T0", " ", 
               RowBox[{
                SubscriptBox["\[PartialD]", "vw2"], 
                RowBox[{"(", 
                 RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]", "-", 
                  RowBox[{
                   FractionBox["2", 
                    SuperscriptBox["T0", "2"]], 
                   RowBox[{
                    SubscriptBox["\[PartialD]", "vw2"], 
                    RowBox[{"(", 
                    RowBox[{"\[ScriptCapitalP]", "+", 
                    RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
                 ")"}]}]}], ")"}]}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", 
             SuperscriptBox["T0", "5"]}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["T0", "4"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "v\[Alpha]w"], 
               "\[ScriptCapitalX]a\[Omega]"}]}], ")"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           FractionBox["4", 
            SuperscriptBox["T0", "4"]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            RowBox[{
             SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
             RowBox[{"(", 
              RowBox[{"\[ScriptCapitalN]", "-", 
               RowBox[{
                FractionBox["1", "T0"], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "\[Nu]"], 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptCapitalP]", "+", 
                   RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], ")"}
              ]}]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", 
             SuperscriptBox["T0", "4"]}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["T0", "3"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "T0"], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "T0"], 
                 RowBox[{
                  SubscriptBox["\[PartialD]", "vw2"], 
                  RowBox[{
                   SubscriptBox["\[PartialD]", "vw2"], 
                   RowBox[{"(", 
                    RowBox[{"\[ScriptCapitalN]", "-", 
                    RowBox[{
                    FractionBox["1", "T0"], 
                    RowBox[{
                    SubscriptBox["\[PartialD]", "\[Nu]"], 
                    RowBox[{"(", 
                    RowBox[{"\[ScriptCapitalP]", "+", 
                    RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
                    ")"}]}]}]}], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["T0", "2"]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "T0"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "vw2"], 
                RowBox[{"(", 
                 RowBox[{"\[ScriptCapitalN]", "-", 
                  RowBox[{
                   FractionBox["1", "T0"], 
                   RowBox[{
                    SubscriptBox["\[PartialD]", "\[Nu]"], 
                    RowBox[{"(", 
                    RowBox[{"\[ScriptCapitalP]", "+", 
                    RowBox[{"vw2", " ", 
                    SuperscriptBox["T0", "2"], 
                    "\[ScriptCapitalX]\[Omega]\[Omega]"}]}], ")"}]}]}]}], 
                 ")"}]}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["8", 
            SuperscriptBox["T0", "2"]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "v\[Alpha]2"], 
            "\[ScriptCapitalN]\[ScriptL]"}]}], "+", 
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["T0", "2"]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "T0"], 
            RowBox[{"(", 
             RowBox[{"T0", 
              RowBox[{
               SubscriptBox["\[PartialD]", "vw2"], 
               "\[ScriptCapitalN]\[ScriptL]"}]}], ")"}]}]}]}]}], 
        "\[IndentingNewLine]", "}"}], "/.", 
       RowBox[{"v\[Alpha]2", "->", "0"}]}], "/.", 
      RowBox[{"vw2", "->", "0"}]}], "/.", 
     RowBox[{"v\[Alpha]w", "->", "0"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.977921440423284*^9, 3.977921886172297*^9}, {
  3.977921924852182*^9, 3.977922411596472*^9}, {3.977922447676281*^9, 
  3.977922592764082*^9}, {3.977922796354554*^9, 3.977922796435315*^9}, {
  3.977922845057212*^9, 3.977922946451297*^9}, {3.977923032981142*^9, 
  3.977923042106439*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"28853c4f-7992-4872-bea5-e9d741ec72e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermodynamicRelationsAns", "-", 
   RowBox[{"(", 
    RowBox[{"ThermodynamicRelations", "@@", "GeneralConsti"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.977922954458028*^9, 3.977922983036847*^9}, 
   3.977923036720292*^9},
 CellLabel->
  "In[236]:=",ExpressionUUID->"9a075d37-0237-4fc0-929c-b93c2e29b072"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.977922952296521*^9, 3.977922983375762*^9}, 
   3.977923043705982*^9, 3.977923456609542*^9, 3.977924149548214*^9, 
   3.977924212676711*^9, 3.9779243154250393`*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"1f8cb292-ed59-464f-afdb-79b9890efce5"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Massless Dirac Fermions", "Chapter",
 CellChangeTimes->{{3.9641485154210997`*^9, 3.96414851655077*^9}, {
  3.977134829118692*^9, 3.977134831138533*^9}, {3.977242358525646*^9, 
  3.9772423611037197`*^9}},ExpressionUUID->"696dbf10-419c-4909-862c-\
07767c65f5d7"],

Cell[CellGroupData[{

Cell["Expressions", "Section",
 CellChangeTimes->{{3.976044945809113*^9, 3.976044948215055*^9}, {
  3.977397643169777*^9, 
  3.977397644231937*^9}},ExpressionUUID->"3658ce82-7c13-4f5c-bd91-\
e51ec014fde5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]Fermion", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["T0", "4"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"7", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"30", 
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox["\[Nu]", "2"]}], "+", 
        RowBox[{"15", 
         SuperscriptBox["\[Nu]", "4"]}]}], "60"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v\[Alpha]2", "+", 
         RowBox[{"3", "vw2"}]}], ")"}], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"3", 
          SuperscriptBox["\[Nu]", "2"]}]}], "24"]}], "-", 
      RowBox[{
       SuperscriptBox["v\[Alpha]2", "2"], 
       FractionBox["17", "960"]}], "+", 
      RowBox[{"v\[Alpha]2", " ", "vw2", 
       FractionBox["23", "1440"]}], "+", 
      RowBox[{
       SuperscriptBox["vw2", "2"], 
       FractionBox["1", "64"]}], "+", 
      RowBox[{
       SuperscriptBox["v\[Alpha]w", "2"], 
       FractionBox["11", "720"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]Fermion", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["T0", "4"], 
      RowBox[{"3", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"7", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"30", 
          SuperscriptBox["\[Pi]", "2"], 
          SuperscriptBox["\[Nu]", "2"]}], "+", 
         RowBox[{"15", 
          SuperscriptBox["\[Nu]", "4"]}]}], "60"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v\[Alpha]2", "+", 
          RowBox[{"3", "vw2"}]}], ")"}], " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"3", 
           SuperscriptBox["\[Nu]", "2"]}]}], "24"]}], "-", 
       RowBox[{
        SuperscriptBox["v\[Alpha]2", "2"], 
        FractionBox["17", "960"]}], "+", 
       RowBox[{"v\[Alpha]2", " ", "vw2", 
        FractionBox["23", "1440"]}], "+", 
       RowBox[{
        SuperscriptBox["vw2", "2"], 
        FractionBox["1", "64"]}], "+", 
       RowBox[{
        SuperscriptBox["v\[Alpha]w", "2"], 
        FractionBox["11", "720"]}]}], ")"}]}], "-", " ", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"27", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["T0", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
       SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]aaFermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["T0", "2"], " "}], 
     SuperscriptBox["\[Pi]", "2"]], 
    FractionBox["3", "27"], "vw2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]Fermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["T0", "2"], " "}], 
     SuperscriptBox["\[Pi]", "2"]], " ", 
    FractionBox["3", "27"], "v\[Alpha]2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]a\[Omega]Fermion", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T0", "2"], " "}], 
      SuperscriptBox["\[Pi]", "2"]]}], 
    FractionBox["3", "27"], "v\[Alpha]w"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]\[ScriptL]Fermion", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T0", "2"], " "}], 
      SuperscriptBox["\[Pi]", "2"]]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"3", 
         SuperscriptBox["\[Nu]", "2"]}]}], "18"], "+", 
      RowBox[{"v\[Alpha]2", 
       FractionBox["31", "360"]}], "+", 
      RowBox[{"vw2", 
       FractionBox["13", "120"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]Fermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["T0", "3"], " ", "\[Nu]"}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        SuperscriptBox["\[Nu]", "2"]}], "3"], "+", 
      FractionBox[
       RowBox[{"v\[Alpha]2", "+", "vw2"}], "4"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]\[ScriptL]Fermion", "=", 
   FractionBox[
    RowBox[{"T0", " ", "\[Nu]"}], 
    RowBox[{"6", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9769039683472223`*^9, 3.976903983850233*^9}, {
   3.976904096072159*^9, 3.976904096246355*^9}, {3.976904192089069*^9, 
   3.97690420728951*^9}, {3.976904513685907*^9, 3.976904514880018*^9}, {
   3.976905781647462*^9, 3.97690579617865*^9}, {3.977135089246249*^9, 
   3.9771350994929047`*^9}, {3.977135149510675*^9, 3.977135155162471*^9}, {
   3.977135207586507*^9, 3.977135248878237*^9}, 3.977399296056327*^9, {
   3.977924329465495*^9, 3.977924330603847*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"b88e95cc-ceb7-45ad-9768-8e9e4e9a93ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FermionConsti", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalE]Fermion", ",", "\[ScriptCapitalP]Fermion", ",", 
     "\[ScriptCapitalX]aaFermion", ",", 
     "\[ScriptCapitalX]\[Omega]\[Omega]Fermion", ",", 
     "\[ScriptCapitalX]a\[Omega]Fermion", ",", 
     "\[ScriptCapitalQ]\[ScriptL]Fermion", ",", "\[ScriptCapitalN]Fermion", ",",
      "\[ScriptCapitalN]\[ScriptL]Fermion"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977398010392479*^9, 3.9773980187073317`*^9}, {
  3.9779243329002037`*^9, 3.9779243330170383`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"bd9ce947-01b6-4f1b-8459-8eb124402101"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConservationIdentity", "@@", "FermionConsti"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TraceIdentity", "@@", "FermionConsti"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.977397689713471*^9, 3.977397738596633*^9}, {
  3.977398024214017*^9, 3.977398033377408*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"53f12db3-8523-45fa-9ac7-196a6a9f69a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.977397728165739*^9, 3.977397739042309*^9}, {
   3.977397986305997*^9, 3.977398033678581*^9}, 3.977399301325625*^9, 
   3.977686199024374*^9, 3.9779227019418087`*^9, 3.977923003012361*^9, 
   3.977923460171404*^9, 3.977924336470955*^9, 3.977924378248629*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"63a518d9-6808-4f78-8258-bf3feec94010"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.977397728165739*^9, 3.977397739042309*^9}, {
   3.977397986305997*^9, 3.977398033678581*^9}, 3.977399301325625*^9, 
   3.977686199024374*^9, 3.9779227019418087`*^9, 3.977923003012361*^9, 
   3.977923460171404*^9, 3.977924336470955*^9, 3.977924378249756*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"71eac3d2-5211-4147-8046-2b477592765d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermodynamicRelations", "@@", "FermionConsti"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.977399283019882*^9, 3.9773992894876738`*^9}, {
  3.977922708756691*^9, 3.977922710199301*^9}, {3.977923007072083*^9, 
  3.977923008562994*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"688ba68f-6749-4577-84da-30a205dff096"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9773992899585533`*^9, 3.977399302156814*^9}, 
   3.9776861990537567`*^9, {3.977922702850329*^9, 3.9779227105268497`*^9}, 
   3.977923009957602*^9, 3.97792305644632*^9, 3.9779243791616983`*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"82d456fc-df13-453e-abfa-640c41c7f0db"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equation of state", "Section",
 CellChangeTimes->{{3.976044945809113*^9, 3.976044948215055*^9}, {
  3.977139494100327*^9, 3.977139495895591*^9}, {3.9773980770607367`*^9, 
  3.977398077848563*^9}},ExpressionUUID->"e392f53d-1b9c-493b-b027-\
b92abbbf655f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermoEEFermion", "=", 
   RowBox[{
    RowBox[{"ThermoConstraints", "@@", 
     RowBox[{"(", 
      RowBox[{"FermionConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976904031958539*^9, 3.976904072417183*^9}, {
  3.976904277321752*^9, 3.976904277479443*^9}, {3.97713486071791*^9, 
  3.9771348616957006`*^9}, {3.977135051964931*^9, 3.977135081120131*^9}, {
  3.977398228427133*^9, 3.977398241166771*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"aaeaede9-ec14-437b-8963-3f1489f85336"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FermionSols", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "9"], "0"], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "15"], "0"], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "16"], "0"], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          SuperscriptBox["T0", "2"], "144"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["T0", "2"], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        FractionBox["7", 
         RowBox[{"1440", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["7", 
          RowBox[{"1152", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["T0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["11", 
          RowBox[{"5760", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        FractionBox["7", 
         RowBox[{"480", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "7"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "8"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["91", 
          RowBox[{"1920", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "13"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        FractionBox["17", 
         RowBox[{"1920", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"T0", " ", "\[Nu]"}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"T0", " ", "\[Nu]"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "4"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "5"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"2"},
        "C"], "[", "\[Nu]", "]"}], "->", 
      RowBox[{"-", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "[", "\[Nu]", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"1"},
        "C"], "[", "\[Nu]", "]"}], "->", "0"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FermionSolser", "[", "FF_", "]"}], ":=", 
   RowBox[{
    RowBox[{"FF", "/.", "FermionSols"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ThermoEEFermion", "[", 
    RowBox[{"[", "]"}], "]"}], "//", "FermionSolser"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.976904316537758*^9, 3.9769043519659967`*^9}, {
   3.9769044217995443`*^9, 3.976904459702922*^9}, {3.976904645049144*^9, 
   3.976904651292549*^9}, {3.9769046953242483`*^9, 3.976904695889893*^9}, {
   3.976904808299882*^9, 3.976904808462236*^9}, {3.97690486134972*^9, 
   3.9769048619270697`*^9}, {3.976904901834091*^9, 3.976904909023497*^9}, {
   3.976904966997992*^9, 3.9769049741363564`*^9}, {3.9769054102500153`*^9, 
   3.976905431582165*^9}, {3.976905477361661*^9, 3.976905567820757*^9}, {
   3.9769056293485947`*^9, 3.9769056333127527`*^9}, {3.976905767267462*^9, 
   3.976905776472756*^9}, {3.976905851146892*^9, 3.976905854038806*^9}, 
   3.976905919097501*^9, {3.9769059546348753`*^9, 3.97690600448042*^9}, {
   3.976906044884951*^9, 3.97690605764683*^9}, {3.977134928198586*^9, 
   3.97713496162613*^9}, {3.977134995072921*^9, 3.977135006242147*^9}, {
   3.9771354068241777`*^9, 3.97713540738428*^9}, {3.9771354619146833`*^9, 
   3.9771354628938017`*^9}, {3.977135561801475*^9, 3.977135562352825*^9}, {
   3.977135604292609*^9, 3.977135610522029*^9}, {3.97713568640987*^9, 
   3.97713568703246*^9}, {3.977135779228079*^9, 3.977135787557055*^9}, {
   3.977135852400342*^9, 3.977135880295278*^9}, {3.9771359276252193`*^9, 
   3.977135954712339*^9}, {3.977135991391945*^9, 3.977135999980816*^9}, {
   3.977136280529784*^9, 3.977136282094544*^9}, {3.9771387080607433`*^9, 
   3.977138709287981*^9}, {3.977138742318795*^9, 3.977138750584531*^9}, {
   3.977138787445369*^9, 3.977138838824181*^9}, {3.977138964939341*^9, 
   3.977138970041729*^9}, {3.977139041256813*^9, 3.977139072079026*^9}, {
   3.977139108390354*^9, 3.9771391519818783`*^9}, {3.977139219719653*^9, 
   3.977139341781933*^9}, {3.977139377867817*^9, 3.977139413931243*^9}, {
   3.97739827412915*^9, 3.97739828561123*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"73470770-2b41-46b6-b573-9635a246eb1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.977398275316135*^9, 3.977398286398945*^9}, 
   3.977686203920054*^9, 3.977923069534132*^9, 3.9779243877000313`*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"a7e66c00-97a3-40b2-9c71-f71a00515282"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EOSFermion", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor4", "@@", 
     RowBox[{"(", 
      RowBox[{"FermionConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    "FermionSolser"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "5"]}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.976905141541275*^9, 3.976905195219171*^9}, {
   3.976905233064324*^9, 3.976905253590288*^9}, {3.9769052864564333`*^9, 
   3.9769052870305758`*^9}, {3.9769053825742693`*^9, 3.976905387507484*^9}, {
   3.97690559900587*^9, 3.976905610148617*^9}, {3.976905650649737*^9, 
   3.976905659150429*^9}, {3.9771388595005198`*^9, 3.977138906413939*^9}, {
   3.977398330968577*^9, 3.97739833806135*^9}, 3.977398436375804*^9, {
   3.977923077904236*^9, 3.977923088307279*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"844c2cb0-f0a3-4d19-bea0-435029ccb8b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["T0", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], 
    RowBox[{"180", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["T0", "4"], " ", "vw2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptE]", "2"]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["T0", "4"], " ", 
       SuperscriptBox["vw2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[ScriptE]", "4"]}], 
    RowBox[{"320", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "5"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptE], 0, {
   Rational[1, 180] 
    Pi^(-2) $CellContext`T0^4 (7 Pi^4 + 30 Pi^2 $CellContext`\[Nu]^2 + 
     15 $CellContext`\[Nu]^4), 0, Rational[1, 36] 
    Pi^(-2) $CellContext`T0^4 $CellContext`vw2 (Pi^2 + 
     3 $CellContext`\[Nu]^2), 0, Rational[-7, 320] 
    Pi^(-2) $CellContext`T0^4 $CellContext`vw2^2}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9773983437101307`*^9, 3.9773984436901617`*^9, 3.977686214943563*^9, 
   3.977686408620645*^9, {3.977923081161171*^9, 3.977923095901678*^9}, 
   3.9779243940193567`*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"17ef8232-d188-4129-a07c-6b91f296b3e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[ScriptCapitalI]2", "[", "EOSFermion", "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalI]4", "[", "EOSFermion", "]"}]}], "Input",
 CellLabel->
  "In[275]:=",ExpressionUUID->"c8a4f445-f172-45ba-9160-9c347f7ea014"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
   RowBox[{"18", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9773984630707293`*^9, 3.977686214966526*^9, 
  3.977686411021797*^9, 3.9779231106490707`*^9, 3.977924394055637*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"9e2fc7cd-5700-4d2b-b617-33f2e470673f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["7", 
   RowBox[{"40", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9773984630707293`*^9, 3.977686214966526*^9, 
  3.977686411021797*^9, 3.9779231106490707`*^9, 3.977924394056308*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"29f70180-bffb-4ea3-97c5-1d38439e94f1"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Massive Dirac Fermions", "Chapter",
 CellChangeTimes->{{3.964777614869985*^9, 3.964777615443161*^9}, {
  3.976934485583536*^9, 3.976934487794673*^9}, {3.9771509182461042`*^9, 
  3.977150920333387*^9}, {3.977207136542214*^9, 
  3.977207139529916*^9}},ExpressionUUID->"a84de0aa-d8a0-4648-bb72-\
33487a66bcb6"],

Cell[CellGroupData[{

Cell["Expressions", "Section",
 CellChangeTimes->{{3.976388819145516*^9, 3.97638882151718*^9}, 
   3.977242369752666*^9, 
   3.977398551151598*^9},ExpressionUUID->"04869ac2-a947-450d-843f-\
b5d85e592453"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["X", "n_"], ":=", 
  FractionBox[
   RowBox[{"n", " ", "m"}], "T0"]}]], "Input",
 CellChangeTimes->{{3.977218343895775*^9, 3.97721836448547*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"6fa2e615-95bb-47e2-8e8b-a3707bec0ba9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]MFermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["m", "4"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"3", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SubscriptBox["X", "n"]], "-", 
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SuperscriptBox[
           SubscriptBox["X", "n"], "2"]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], "vw2"}], "8"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["n", "2"], "v\[Alpha]2"}], "24"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["3", 
          SuperscriptBox[
           SubscriptBox["X", "n"], "2"]]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         SubscriptBox["X", "n"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]MFermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["m", "4"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"BesselK", "[", 
         RowBox[{"2", ",", 
          SubscriptBox["X", "n"]}], "]"}], 
        SuperscriptBox[
         SubscriptBox["X", "n"], "2"]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["n", "2"], "8"], " ", "vw2"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["n", "2"], "v\[Alpha]2"}], "24"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"3", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SubscriptBox["X", "n"]], "-", 
         RowBox[{"3", 
          FractionBox[
           RowBox[{"BesselK", "[", 
            RowBox[{"2", ",", 
             SubscriptBox["X", "n"]}], "]"}], 
           SuperscriptBox[
            SubscriptBox["X", "n"], "2"]]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]aaMFermion", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]MFermion", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]a\[Omega]MFermion", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]\[ScriptL]MFermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["m", "4"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"24", 
        SuperscriptBox["T0", "2"]}]], 
      FractionBox[
       RowBox[{"BesselK", "[", 
        RowBox[{"3", ",", 
         SubscriptBox["X", "n"]}], "]"}], 
       SubscriptBox["X", "n"]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]MFermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["m", "3"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"Sinh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"BesselK", "[", 
         RowBox[{"2", ",", 
          SubscriptBox["X", "n"]}], "]"}], 
        SubscriptBox["X", "n"]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], "vw2"}], "8"]}], " ", ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["n", "2"], "v\[Alpha]2"}], "24"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["X", "n"]}], "]"}], "-", 
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SubscriptBox["X", "n"]]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]\[ScriptL]MFermion", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["m", "3"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"Sinh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["n", "2"], 
       RowBox[{"12", " ", 
        SuperscriptBox["T0", "2"]}]], 
      FractionBox[
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         SubscriptBox["X", "n"]}], "]"}], 
       SubscriptBox["X", "n"]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.977152002540162*^9, {3.977152106148992*^9, 3.977152155927738*^9}, {
   3.977152191079865*^9, 3.977152265265061*^9}, {3.9771523080159063`*^9, 
   3.977152319592576*^9}, {3.977152379066382*^9, 3.977152514794071*^9}, {
   3.977152695253179*^9, 3.977152700128153*^9}, {3.977152755117683*^9, 
   3.9771527564154263`*^9}, {3.977152803270742*^9, 3.977152840671115*^9}, {
   3.977152941908926*^9, 3.977153008329653*^9}, {3.977153042820578*^9, 
   3.9771530550665207`*^9}, {3.977153096312661*^9, 3.97715311784019*^9}, {
   3.977153151485601*^9, 3.977153233864513*^9}, {3.977153377041657*^9, 
   3.977153430261252*^9}, 3.977153466077113*^9, {3.977153508777979*^9, 
   3.9771535125236063`*^9}, {3.977153628465276*^9, 3.9771537398359137`*^9}, {
   3.977154023568068*^9, 3.977154102812191*^9}, {3.977154148184292*^9, 
   3.977154292112667*^9}, {3.977154420818328*^9, 3.977154424522368*^9}, {
   3.9771549394493933`*^9, 3.977154940291895*^9}, {3.977155369868761*^9, 
   3.9771553701414137`*^9}, {3.977156148700733*^9, 3.977156175315172*^9}, {
   3.977156208238109*^9, 3.97715621037964*^9}, {3.977156494519556*^9, 
   3.977156513334222*^9}, {3.9771587855563717`*^9, 3.977158805936755*^9}, {
   3.977159514428071*^9, 3.977159514959003*^9}, {3.977159981169561*^9, 
   3.977159981687392*^9}, {3.977160552697048*^9, 3.977160553093725*^9}, {
   3.977161004768407*^9, 3.977161006275463*^9}, {3.977161049265129*^9, 
   3.977161108628533*^9}, {3.97716140237321*^9, 3.977161404144259*^9}, {
   3.9771626886297493`*^9, 3.977162689601693*^9}, {3.977162725066009*^9, 
   3.9771627279237022`*^9}, {3.9771631492804203`*^9, 
   3.9771631509457073`*^9}, {3.977207201365552*^9, 3.9772072107842503`*^9}, {
   3.9772073264686413`*^9, 3.977207479591455*^9}, {3.977207515080348*^9, 
   3.977207608076174*^9}, {3.9772076592480087`*^9, 3.977207670624943*^9}, {
   3.9772077134678917`*^9, 3.977207837463812*^9}, {3.977207893577757*^9, 
   3.9772079885759497`*^9}, {3.97720806583882*^9, 3.977208070956953*^9}, {
   3.977208386061781*^9, 3.977208391369321*^9}, {3.977209184975526*^9, 
   3.9772091887753267`*^9}, {3.977209324324307*^9, 3.9772093540990257`*^9}, 
   3.977209418608061*^9, {3.977209462317243*^9, 3.977209462560647*^9}, {
   3.977209511669484*^9, 3.9772095707894917`*^9}, {3.9772114323591757`*^9, 
   3.9772114678447323`*^9}, {3.977211603157699*^9, 3.977211603921241*^9}, {
   3.977211644533237*^9, 3.977211673675064*^9}, {3.977218377161517*^9, 
   3.9772183861214533`*^9}, {3.977218416124655*^9, 3.977218447387828*^9}, {
   3.977218478978664*^9, 3.977218522397011*^9}, {3.977218948057383*^9, 
   3.9772190714208603`*^9}, {3.9772191534965153`*^9, 
   3.9772191618681602`*^9}, {3.977219245830127*^9, 3.977219246445207*^9}, {
   3.977219363677224*^9, 3.977219427374194*^9}, {3.977219571429681*^9, 
   3.9772195881143436`*^9}, {3.977219643154973*^9, 3.977219650527672*^9}, {
   3.9772196966170397`*^9, 3.977219733580996*^9}, {3.97721988564044*^9, 
   3.977219891946616*^9}, {3.977220040269991*^9, 3.97722004358435*^9}, {
   3.977220171304256*^9, 3.9772201755277042`*^9}, {3.977220219559601*^9, 
   3.977220241800847*^9}, {3.9779235362657824`*^9, 3.9779235373725853`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"7edefa50-ff6d-4b97-a746-482b77991ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MFermionConsti", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalE]MFermion", ",", "\[ScriptCapitalP]MFermion", ",", 
     "\[ScriptCapitalX]aaMFermion", ",", 
     "\[ScriptCapitalX]\[Omega]\[Omega]MFermion", ",", 
     "\[ScriptCapitalX]a\[Omega]MFermion", ",", 
     "\[ScriptCapitalQ]\[ScriptL]MFermion", ",", "\[ScriptCapitalN]MFermion", 
     ",", "\[ScriptCapitalN]\[ScriptL]MFermion"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9773985738301487`*^9, 3.97739859672552*^9}, {
  3.977923540266165*^9, 3.9779235404014797`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"05914c74-c949-4471-93f0-08f286483597"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConservationIdentity", "@@", "MFermionConsti"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TraceIdentity", "@@", "MFermionConsti"}], "//", 
  "FullSimplify"}]}], "Input",
 CellLabel->
  "In[232]:=",ExpressionUUID->"06996aac-fba8-4a4b-b0b4-fc38f8b2668a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9779232151393538`*^9, 3.977923473537859*^9, 
  3.977923541942525*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"3c2b52d3-7e2f-469b-885b-a40573471931"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"vw2", "-", "v\[Alpha]2"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "4"], " ", "v\[Alpha]2"}]}], ")"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], "+", 
      RowBox[{"3", " ", "m", " ", "n", " ", "T0", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"vw2", "-", "v\[Alpha]2"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["n", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9779232151393538`*^9, 3.977923473537859*^9, 
  3.9779235421242447`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"5ae8c03f-15b5-47c1-af43-6abcadd711b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermodynamicRelations", "@@", "MFermionConsti"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.977923225916727*^9},
 CellLabel->
  "In[219]:=",ExpressionUUID->"38bed423-25cd-45ae-9383-597d8920b561"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.977923221352655*^9, 3.977923227740985*^9}, 
   3.9779234737410517`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"ddb4da88-a27a-496c-984a-b20147af8d6f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Limit check (no need to evaluate)", "Section",
 CellChangeTimes->{{3.976388819145516*^9, 3.97638882151718*^9}, 
   3.977242369752666*^9, {3.977398551151598*^9, 3.977398559092676*^9}, {
   3.977398717169264*^9, 3.977398726307262*^9}, {3.9779232326967773`*^9, 
   3.9779232333135853`*^9}},ExpressionUUID->"48f8307c-ea0f-43aa-9b58-\
3f5d082a8b0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MasslessExpand", "[", "F_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"n", "+", "1"}]], "F"}], "+", 
       RowBox[{"O", "[", "m", "]"}]}], "//", 
      RowBox[{
       RowBox[{"#", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[Nu]", "]"}], "10"]}], "&"}]}], "//", "Normal"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Regularization", "->", "\"\<Dirichlet\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.977209080149403*^9, 3.9772090996038513`*^9}},
 CellLabel->
  "In[1694]:=",ExpressionUUID->"2eb4acee-62a0-4579-901a-bb00e693dcad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MasslessExpand", "[", "\[ScriptCapitalE]MFermion", "]"}], "-", 
      "\[ScriptCapitalE]Fermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MasslessExpand", "[", "\[ScriptCapitalP]MFermion", "]"}], "-", 
      "\[ScriptCapitalP]Fermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MasslessExpand", "[", "\[ScriptCapitalX]aaMFermion", "]"}], "-",
       "\[ScriptCapitalX]aaFermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpand", "[", "\[ScriptCapitalX]\[Omega]\[Omega]MFermion", 
       "]"}], "-", "\[ScriptCapitalX]\[Omega]\[Omega]Fermion"}], "/.", 
     "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpand", "[", "\[ScriptCapitalX]a\[Omega]MFermion", "]"}], "-",
       "\[ScriptCapitalX]a\[Omega]Fermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpand", "[", "\[ScriptCapitalQ]\[ScriptL]MFermion", "]"}], "-",
       " ", "\[ScriptCapitalQ]\[ScriptL]Fermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MasslessExpand", "[", "\[ScriptCapitalN]MFermion", "]"}], "-", 
      "\[ScriptCapitalN]Fermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpand", "[", "\[ScriptCapitalJ]\[ScriptL]MFermion", "]"}], "-",
       "\[ScriptCapitalJ]\[ScriptL]Fermion"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.977208083048415*^9, 3.9772081123546667`*^9}, {
   3.977208233294964*^9, 3.977208239096304*^9}, {3.977208322536804*^9, 
   3.9772083416497707`*^9}, {3.9772083772555237`*^9, 3.977208377759787*^9}, {
   3.977208418389275*^9, 3.977208445884823*^9}, {3.977208651830613*^9, 
   3.977208707444397*^9}, {3.97720890243363*^9, 3.977208902561976*^9}, {
   3.97720895933683*^9, 3.977209063804243*^9}, 3.9772091183973713`*^9, {
   3.9772091979395943`*^9, 3.977209198052662*^9}, {3.977209253943306*^9, 
   3.977209316614287*^9}, {3.977209361476789*^9, 3.977209391882783*^9}, 
   3.97720944053362*^9, {3.977209471015976*^9, 3.977209471405777*^9}, {
   3.977211653951949*^9, 3.9772116615656347`*^9}, {3.977219611354225*^9, 
   3.9772196282339067`*^9}, {3.977398667465344*^9, 3.9773986987232533`*^9}},
 CellLabel->
  "In[1711]:=",ExpressionUUID->"9b2c715d-58d3-415f-8c4b-78d563752357"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398699752591*^9}},
 CellLabel->
  "Out[1711]=",ExpressionUUID->"b28425fd-9e78-4485-9eca-2f2ef7c1eb3b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398700335837*^9}},
 CellLabel->
  "Out[1712]=",ExpressionUUID->"2d82a241-9f2e-49a6-a959-ca1c80ac872c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398700337482*^9}},
 CellLabel->
  "Out[1713]=",ExpressionUUID->"1a44fdaf-809e-4e7c-b957-beb43c9dd393"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398700338574*^9}},
 CellLabel->
  "Out[1714]=",ExpressionUUID->"1ecf5e1f-6580-4908-beb0-9c4784d3ddb2"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398700339644*^9}},
 CellLabel->
  "Out[1715]=",ExpressionUUID->"f0d64070-4ffe-4ed4-8e69-634e8ec127a9"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398700513413*^9}},
 CellLabel->
  "Out[1716]=",ExpressionUUID->"03ea2566-5ae8-4c4f-8f67-3d3f016ae87c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398700993236*^9}},
 CellLabel->
  "Out[1717]=",ExpressionUUID->"15a61e3f-cbc0-4a91-b28c-5fe8b568ac13"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.977208088004799*^9, 3.977208118568226*^9, 3.9772082417856827`*^9, {
   3.9772083253379993`*^9, 3.977208342728857*^9}, {3.977208378758958*^9, 
   3.977208447099011*^9}, {3.977208655065205*^9, 3.97720870820441*^9}, 
   3.977208903378807*^9, {3.9772089619438334`*^9, 3.977209064729011*^9}, 
   3.977209119613102*^9, {3.97720919298422*^9, 3.977209199116177*^9}, {
   3.977209264714265*^9, 3.9772093628355*^9}, {3.977209393401074*^9, 
   3.9772094725545397`*^9}, {3.977209517311407*^9, 3.977209529593524*^9}, 
   3.977209581894842*^9, {3.9772115986925592`*^9, 3.977211606962986*^9}, {
   3.977211649773151*^9, 3.97721167733989*^9}, 3.977218390496427*^9, 
   3.977218431247089*^9, 3.9772184858738327`*^9, 3.9772185268888063`*^9, 
   3.9772189872490187`*^9, 3.977219058769305*^9, {3.9772192405522337`*^9, 
   3.977219250068492*^9}, 3.9772194306190367`*^9, {3.9772195915661983`*^9, 
   3.9772196292266893`*^9}, 3.9772197380576344`*^9, 3.977219900454949*^9, 
   3.97722004640027*^9, {3.977220223763053*^9, 3.9772202450804443`*^9}, 
   3.9772424364948463`*^9, 3.977243712641185*^9, 3.977245772170892*^9, {
   3.97739867985601*^9, 3.977398701126549*^9}},
 CellLabel->
  "Out[1718]=",ExpressionUUID->"81de9d5b-3c3e-49af-a074-561ba2dad187"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equation of state", "Section",
 CellChangeTimes->{{3.9771406471070147`*^9, 3.9771406502336473`*^9}, {
  3.977399114684207*^9, 
  3.977399114800621*^9}},ExpressionUUID->"eea0518b-5e33-4333-8d6c-\
031f8ad4871a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermoEEMFermion", "=", 
   RowBox[{
    RowBox[{"ThermoConstraints", "@@", 
     RowBox[{"(", 
      RowBox[{"MFermionConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9773987868643637`*^9, 3.977398808230055*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"b7a9d46a-1161-46c3-8a77-ebf3799f0949"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MFermionSols", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], "-", 
             RowBox[{"BesselK", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], ")"}], " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{
          SubscriptBox["\[CapitalLambda]", "1"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"-", 
           SuperscriptBox["m", "2"], " "}], 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], 
         FractionBox["T0", 
          RowBox[{"n", " ", "m"}]], 
         RowBox[{"BesselK", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "m", " "}], 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], 
         RowBox[{"BesselK", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "T0", " ", 
               RowBox[{"BesselK", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], "+", 
              RowBox[{"3", " ", "m", " ", "n", " ", 
               RowBox[{"BesselK", "[", 
                RowBox[{"2", ",", 
                 FractionBox[
                  RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "T0"}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalLambda]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MFermionSolser", "[", "FF_", "]"}], ":=", 
   RowBox[{
    RowBox[{"FF", "/.", "MFermionSols"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ThermoEEMFermion", "-", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "//", 
     "MFermionSolser"}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"XX", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.976904316537758*^9, 3.9769043519659967`*^9}, {
   3.9769044217995443`*^9, 3.976904459702922*^9}, {3.976904645049144*^9, 
   3.976904651292549*^9}, {3.9769046953242483`*^9, 3.976904695889893*^9}, {
   3.976904808299882*^9, 3.976904808462236*^9}, {3.97690486134972*^9, 
   3.9769048619270697`*^9}, {3.976904901834091*^9, 3.976904909023497*^9}, {
   3.976904966997992*^9, 3.9769049741363564`*^9}, {3.9769054102500153`*^9, 
   3.976905431582165*^9}, {3.976905477361661*^9, 3.976905567820757*^9}, {
   3.9769056293485947`*^9, 3.9769056333127527`*^9}, {3.976905767267462*^9, 
   3.976905776472756*^9}, {3.976905851146892*^9, 3.976905854038806*^9}, 
   3.976905919097501*^9, {3.9769059546348753`*^9, 3.97690600448042*^9}, {
   3.976906044884951*^9, 3.97690605764683*^9}, {3.976934710630248*^9, 
   3.9769347440771437`*^9}, {3.976934852448584*^9, 3.976934852980104*^9}, {
   3.97693488744925*^9, 3.9769348912505007`*^9}, {3.9769349745842657`*^9, 
   3.9769349961996927`*^9}, {3.976935026810803*^9, 3.976935030067869*^9}, {
   3.976937413098464*^9, 3.976937415563836*^9}, {3.9769374545011597`*^9, 
   3.976937488176306*^9}, {3.976937522706272*^9, 3.976937523174466*^9}, {
   3.976977788814672*^9, 3.976977968950349*^9}, {3.97697935147328*^9, 
   3.976979360683105*^9}, {3.976979405856127*^9, 3.976979441545209*^9}, {
   3.976979520728114*^9, 3.976979535990855*^9}, {3.976979574691072*^9, 
   3.976979606923167*^9}, {3.976979647634817*^9, 3.97697967333735*^9}, {
   3.9769799247150927`*^9, 3.976979934478236*^9}, {3.976980098784729*^9, 
   3.9769801015108967`*^9}, 3.97698043738466*^9, {3.977140462493492*^9, 
   3.977140605872328*^9}, {3.9771563716334057`*^9, 3.977156408685444*^9}, {
   3.977156842644496*^9, 3.977156842847804*^9}, {3.977156882747278*^9, 
   3.977156883436844*^9}, {3.977157146856112*^9, 3.9771571470438347`*^9}, {
   3.977158027937463*^9, 3.977158049925207*^9}, {3.977158305719079*^9, 
   3.977158335612331*^9}, {3.9771583765867147`*^9, 3.9771583799578247`*^9}, {
   3.9771584776513777`*^9, 3.97715849041614*^9}, {3.9771597018591957`*^9, 
   3.977159703903297*^9}, {3.977159739322199*^9, 3.977159746190761*^9}, {
   3.977160326922833*^9, 3.977160330747383*^9}, {3.977161422683071*^9, 
   3.977161424414023*^9}, {3.977161729750958*^9, 3.9771617305242243`*^9}, {
   3.9771625762850027`*^9, 3.977162577075417*^9}, {3.977162661934202*^9, 
   3.977162669693266*^9}, {3.977163208684963*^9, 3.977163211769033*^9}, {
   3.9771632498114*^9, 3.977163306881024*^9}, {3.977163803665495*^9, 
   3.9771638042899*^9}, {3.9771638426016693`*^9, 3.9771638780340767`*^9}, 
   3.977164204565299*^9, {3.977212931453767*^9, 3.9772129547079163`*^9}, {
   3.977213003247161*^9, 3.977213004098415*^9}, {3.977213048962873*^9, 
   3.977213050404406*^9}, {3.97721312988125*^9, 3.977213130331195*^9}, {
   3.977217244541417*^9, 3.977217245276329*^9}, {3.977220416611351*^9, 
   3.977220501649932*^9}, {3.977220533283249*^9, 3.977220581244429*^9}, {
   3.977220622767539*^9, 3.977220657512144*^9}, {3.977243048625413*^9, 
   3.977243048926043*^9}, 3.9772433531576843`*^9, {3.9772442504288883`*^9, 
   3.977244254703573*^9}, {3.9772444386510878`*^9, 3.9772444389679728`*^9}, {
   3.977244560137617*^9, 3.977244586169441*^9}, {3.977398835965622*^9, 
   3.977398873729898*^9}, {3.9779233716450167`*^9, 3.977923410085428*^9}, {
   3.977923508845875*^9, 3.9779235132373133`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"524dbe7b-92de-4ac7-953f-aa04f0fb2a6f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.977923482753093*^9, 3.9779235142143497`*^9, {3.977923572539207*^9, 
   3.977923589357164*^9}},
 CellLabel->
  "Out[253]//MatrixForm=",ExpressionUUID->"1a610a63-e14b-462c-94c5-\
6cf838abcd32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EOSMFermion", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor2", "@@", 
     RowBox[{"(", 
      RowBox[{"MFermionConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    "MFermionSolser"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.977670829504418*^9, 3.977670831599908*^9}, {
   3.9776709172835608`*^9, 3.977670967212461*^9}, {3.977671009829019*^9, 
   3.977671010223445*^9}, 3.977672905273349*^9, {3.9779232650454597`*^9, 
   3.977923282717165*^9}, {3.977923640543654*^9, 3.977923641334144*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"bd332339-14ad-4ab7-bdd7-19e7a586a4c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["T0", "2"], " ", 
     RowBox[{"BesselK", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "3"], " ", "n", " ", "T0", " ", "v\[Alpha]2", " ", 
         RowBox[{"BesselK", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["T0", "2"], " ", "vw2", " ", 
       RowBox[{
        SubscriptBox["\[CapitalLambda]", "1"], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["T0", "3"], " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CapitalLambda]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[ScriptE]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptE], 0, {
   2 $CellContext`m^2 $CellContext`n^(-2) Pi^(-2) $CellContext`T0^2 
    BesselK[2, $CellContext`m $CellContext`n/$CellContext`T0] 
    Cosh[$CellContext`n $CellContext`\[Nu]], 0, 
    Rational[-1, 24] $CellContext`m^3 $CellContext`n 
     Pi^(-2) $CellContext`T0 $CellContext`v\[Alpha]2 
     BesselK[3, $CellContext`m $CellContext`n/$CellContext`T0] 
     Cosh[$CellContext`n $CellContext`\[Nu]] + 
    2 $CellContext`T0^2 $CellContext`vw2 
     Subscript[$CellContext`\[CapitalLambda], 
       1][$CellContext`T0, $CellContext`\[Nu]] + $CellContext`T0^3 \
$CellContext`v\[Alpha]2 Derivative[1, 0][
       Subscript[$CellContext`\[CapitalLambda], 
        1]][$CellContext`T0, $CellContext`\[Nu]]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9776708769274197`*^9, {3.977670918287327*^9, 3.977670951580186*^9}, {
   3.9776710080319567`*^9, 3.977671020703651*^9}, 3.977673009002533*^9, 
   3.977923287171273*^9, {3.9779236375747643`*^9, 3.9779236420911493`*^9}},
 CellLabel->
  "Out[255]=",ExpressionUUID->"d6dd1012-645e-405d-9e83-42367d4687f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2Fermion", "=", 
  RowBox[{
   RowBox[{"EOSMFermion", "//", "\[ScriptCapitalI]2"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.977246183053446*^9, 3.977246184616569*^9}, {
  3.9776857095965567`*^9, 3.977685711773316*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"7002097f-8e49-4df9-b278-4acd5429f100"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "3"], " ", "n", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "T0"}]]}]], "Output",
 CellChangeTimes->{{3.977246181159704*^9, 3.977246184953919*^9}, 
   3.97739906784588*^9, 3.977685716244342*^9, 3.977686426449842*^9, 
   3.97792365498822*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"b937a568-4f57-4f43-be1d-c3d970be40d0"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Massless Scalar Fields", "Chapter",
 CellChangeTimes->{{3.964777614869985*^9, 3.964777615443161*^9}, {
  3.976934485583536*^9, 3.976934487794673*^9}, {3.977284319040289*^9, 
  3.977284320097286*^9}},ExpressionUUID->"932d6376-5152-4803-80c5-\
697a3b1f8c57"],

Cell[CellGroupData[{

Cell["Expressions", "Section",
 CellChangeTimes->{{3.976388819145516*^9, 3.97638882151718*^9}, 
   3.9773993491063538`*^9},ExpressionUUID->"a0380abf-c4d4-4f05-8562-\
67314c6759fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]Scalar", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["T0", "4"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Nu]", "2"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Nu]", "4"]}]}], "240"], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "\[Xi]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{
              RowBox[{"3", "/", "2"}], " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "12"], "vw2"}], "+", 
        
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", "\[Xi]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{
              RowBox[{"3", "/", "2"}], " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "12"], 
         "v\[Alpha]2"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", "\[Xi]"}], "-", "1"}], "48"], 
         SuperscriptBox["vw2", "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"60", "\[Xi]"}], "-", "11"}], "480"], 
         SuperscriptBox["v\[Alpha]2", "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"270", "\[Xi]"}], "-", "61"}], "720"], "v\[Alpha]2", " ", 
         "vw2"}]}], ")"}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "\[Phi]", " ", 
       SuperscriptBox["v\[Alpha]w", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]Scalar", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["T0", "4"]}], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], "+", 
          RowBox[{"15", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Nu]", "2"], "/", "2"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{
            SuperscriptBox["\[Nu]", "4"], "/", "8"}]}]}], "90"], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{
              RowBox[{"3", "/", "2"}], " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "6"], "vw2"}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{
              RowBox[{"3", "/", "2"}], " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", "\[Xi]"}]}], ")"}]}], "18"], "v\[Alpha]2"}], "-", 
        RowBox[{
         FractionBox["\[Xi]", "24"], 
         SuperscriptBox["vw2", "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"19", "-", 
           RowBox[{"120", "\[Xi]"}]}], "1440"], 
         SuperscriptBox["v\[Alpha]2", "2"]}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"31", "+", 
           RowBox[{"30", " ", "\[Xi]"}]}], "2160"], "-", 
         FractionBox[
          RowBox[{"\[Phi]", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}], " ", 
       SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"70", "\[Xi]"}]}], "240"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Alpha]2", " ", "vw2"}], "-", 
         SuperscriptBox["v\[Alpha]w", "2"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]aaScalar", "=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["T0", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"6", "\[Xi]"}]}], "12"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", 
            SuperscriptBox["\[Nu]", "2"]}], 
           RowBox[{"2", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"360", 
          SuperscriptBox["\[Pi]", "2"]}]], "vw2"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"6", "\[Xi]"}]}], 
         RowBox[{"48", 
          SuperscriptBox["\[Pi]", "2"]}]], "v\[Alpha]2"}]}], ")"}]}], "-", 
    " ", 
    RowBox[{"2", 
     SuperscriptBox["T0", "2"], 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"70", "\[Xi]"}]}], 
      RowBox[{"240", 
       SuperscriptBox["\[Pi]", "2"]}]], "vw2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]Scalar", "=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["T0", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[Xi]"}], "-", "1"}], 
         RowBox[{"12", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{
           RowBox[{"3", "/", "2"}], " ", 
           SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[Xi]"}], "-", "1"}], 
         RowBox[{"48", 
          SuperscriptBox["\[Pi]", "2"]}]], "vw2"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"120", "\[Xi]"}], "-", "29"}], 
         RowBox[{"360", 
          SuperscriptBox["\[Pi]", "2"]}]], "v\[Alpha]2"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["T0", "2"], 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"70", "\[Xi]"}]}], 
      RowBox[{"240", 
       SuperscriptBox["\[Pi]", "2"]}]], "v\[Alpha]2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]a\[Omega]Scalar", "=", 
   RowBox[{
    RowBox[{"2", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T0", "2"], " ", "v\[Alpha]w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "+", 
         RowBox[{"90", " ", "\[Xi]"}]}], ")"}]}], 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["T0", "2"], 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"70", "\[Xi]"}]}], 
      RowBox[{"240", 
       SuperscriptBox["\[Pi]", "2"]}]], "v\[Alpha]w"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]\[ScriptL]Scalar", "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SuperscriptBox["T0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"6", "\[Xi]"}], "+", "1"}], 
        RowBox[{"36", 
         SuperscriptBox["\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{
          RowBox[{"3", "/", "2"}], " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"10", "\[Xi]"}], "-", "1"}], 
        RowBox[{"240", 
         SuperscriptBox["\[Pi]", "2"]}]], "vw2"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"30", "\[Xi]"}], "-", "7"}], 
        RowBox[{"720", 
         SuperscriptBox["\[Pi]", "2"]}]], "v\[Alpha]2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]Scalar", "=", 
   RowBox[{"2", 
    FractionBox[
     RowBox[{
      SuperscriptBox["T0", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Nu]"}], "-", 
        SuperscriptBox["\[Nu]", "3"]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]\[ScriptL]Scalar", "=", 
   RowBox[{"2", 
    FractionBox[
     RowBox[{"T0", " ", "\[Nu]"}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.96414787355361*^9, 3.96414795449205*^9}, {
   3.96414806994024*^9, 3.964148142967831*^9}, {3.964148308625164*^9, 
   3.964148418142221*^9}, {3.964168843545211*^9, 3.96416886071012*^9}, {
   3.964168999854479*^9, 3.964169001884193*^9}, {3.96468539656357*^9, 
   3.964685400856254*^9}, {3.9646857483755713`*^9, 3.964685755941616*^9}, {
   3.964686397634145*^9, 3.964686403177875*^9}, {3.964686534738208*^9, 
   3.964686559379751*^9}, {3.9647077280128307`*^9, 3.964707759505692*^9}, {
   3.96477772572375*^9, 3.964778299125782*^9}, {3.9647783795059423`*^9, 
   3.964778475746914*^9}, {3.9647785066180677`*^9, 3.964778516180764*^9}, {
   3.9647785652323914`*^9, 3.964778573577991*^9}, {3.964778863428464*^9, 
   3.9647788746120987`*^9}, {3.9647789565440397`*^9, 3.9647789615699387`*^9}, 
   3.96477906600366*^9, {3.964779158981686*^9, 3.964779177612131*^9}, {
   3.9647792249055*^9, 3.964779227134481*^9}, {3.964779489347558*^9, 
   3.964779512455502*^9}, {3.964779561231968*^9, 3.964779599817348*^9}, {
   3.964779717388157*^9, 3.9647797204712677`*^9}, 3.964779806031714*^9, {
   3.9647812827717247`*^9, 3.964781287204917*^9}, {3.964781327361371*^9, 
   3.9647813547411547`*^9}, {3.964781410501361*^9, 3.9647814554844933`*^9}, 
   3.964781491053421*^9, {3.964781568773321*^9, 3.9647815703381577`*^9}, 
   3.964781668466504*^9, {3.9647817835733643`*^9, 3.964781797885548*^9}, {
   3.9647818419320393`*^9, 3.9647818445697527`*^9}, 3.964781877705847*^9, {
   3.964781961186084*^9, 3.964781995837391*^9}, {3.9647820369053297`*^9, 
   3.9647820540139637`*^9}, {3.976890993928347*^9, 3.9768910102980633`*^9}, {
   3.97689105986261*^9, 3.9768910609888268`*^9}, {3.976891288431579*^9, 
   3.976891361342382*^9}, {3.9768914307002573`*^9, 3.976891434867216*^9}, 
   3.976891481502469*^9, {3.9768916188333473`*^9, 3.976891619857511*^9}, {
   3.976893764361341*^9, 3.976893770678442*^9}, {3.9768940119303207`*^9, 
   3.976894016114053*^9}, {3.976894078234708*^9, 3.976894092131459*^9}, {
   3.9768941273689137`*^9, 3.976894158457786*^9}, {3.976934567400197*^9, 
   3.976934641111553*^9}, {3.976934813008243*^9, 3.976934833787986*^9}, {
   3.976934951351325*^9, 3.976934952595973*^9}, {3.977288466101233*^9, 
   3.977288499029663*^9}, {3.977288542118196*^9, 3.9772886268974543`*^9}, {
   3.977288659121477*^9, 3.9772886875005493`*^9}, {3.977288747925799*^9, 
   3.977288788716734*^9}, {3.977289181939973*^9, 3.977289190507327*^9}, {
   3.977289222084276*^9, 3.977289271960037*^9}, {3.9772986386164103`*^9, 
   3.9772986414685*^9}, {3.97729872599094*^9, 3.977298730896537*^9}, {
   3.97729883047719*^9, 3.9772988339003153`*^9}, {3.977300108748087*^9, 
   3.977300120796976*^9}, {3.977923693812366*^9, 3.977923694973942*^9}, {
   3.977923776423624*^9, 3.977923803750758*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"71d31088-dea5-47bd-97c8-ee27d9bf022b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScalarConsti", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalE]Scalar", ",", "\[ScriptCapitalP]Scalar", ",", 
     "\[ScriptCapitalX]aaScalar", ",", 
     "\[ScriptCapitalX]\[Omega]\[Omega]Scalar", ",", 
     "\[ScriptCapitalX]a\[Omega]Scalar", ",", 
     "\[ScriptCapitalQ]\[ScriptL]Scalar", ",", "\[ScriptCapitalN]Scalar", ",",
      "\[ScriptCapitalN]\[ScriptL]Scalar"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977399382873699*^9, 3.977399412994536*^9}, {
  3.977923699840748*^9, 3.977923700955147*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"96a39ddf-1081-4041-bebc-604649cf3731"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConservationIdentity", "@@", "ScalarConsti"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TraceIdentity", "@@", "ScalarConsti"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.977397689713471*^9, 3.977397738596633*^9}, {
  3.977398024214017*^9, 3.977398033377408*^9}, {3.977399457305368*^9, 
  3.977399471548582*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"42ef45ae-32ed-4d3f-bd53-675cce92dded"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.977397728165739*^9, 3.977397739042309*^9}, {
   3.977397986305997*^9, 3.977398033678581*^9}, 3.977399301325625*^9, {
   3.9773994632259083`*^9, 3.977399472527268*^9}, 3.977923709133851*^9, 
   3.977923811659286*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"67d86143-9480-49b0-897e-782f6006380d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["vw2", "2"], "+", 
      RowBox[{"4", " ", "vw2", " ", "v\[Alpha]2"}], "+", 
      SuperscriptBox["v\[Alpha]2", "2"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v\[Alpha]w", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"vw2", "+", "v\[Alpha]2"}], ")"}], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.977397728165739*^9, 3.977397739042309*^9}, {
   3.977397986305997*^9, 3.977398033678581*^9}, 3.977399301325625*^9, {
   3.9773994632259083`*^9, 3.977399472527268*^9}, 3.977923709133851*^9, 
   3.977923811714613*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"73596e8c-0a23-473a-845d-037d94a9960f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThermodynamicRelations", "@@", "ScalarConsti"}]], "Input",
 CellChangeTimes->{{3.977399283019882*^9, 3.9773992894876738`*^9}, {
   3.977399489085788*^9, 3.977399489953966*^9}, 3.977923713564851*^9},
 CellLabel->
  "In[290]:=",ExpressionUUID->"345db85c-e64d-420c-9790-b0d74932004e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9773992899585533`*^9, 3.977399302156814*^9}, 
   3.9773994907217627`*^9, {3.9779237104713717`*^9, 3.977923713967696*^9}, 
   3.977923812606222*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"99452470-1481-4ead-b349-1679a8d1578c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equation of state", "Section",
 CellChangeTimes->{{3.9771406471070147`*^9, 3.9771406502336473`*^9}, 
   3.977399506375822*^9},ExpressionUUID->"50241b24-123d-45e1-a3ba-\
a7dadf2011fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermoEEScalar", "=", 
   RowBox[{
    RowBox[{"ThermoConstraints", "@@", 
     RowBox[{"(", 
      RowBox[{"ScalarConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976904031958539*^9, 3.976904072417183*^9}, {
  3.976904277321752*^9, 3.976904277479443*^9}, {3.9769346534929667`*^9, 
  3.976934679832074*^9}, {3.977140447592722*^9, 3.9771404532572203`*^9}, {
  3.977140566402894*^9, 3.977140568807021*^9}, {3.9772894138710938`*^9, 
  3.977289442290709*^9}, {3.9773995160055647`*^9, 3.97739955325914*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"a7799b71-b9c3-4500-ac2f-f21bf12f2043"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ScalarSols", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "9"], "0"], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "15"], "0"], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "16"], "0"], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "4"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{"6", "\[Xi]"}]}], "72"], " ", 
           SuperscriptBox["T0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              FractionBox["3", 
               RowBox[{"2", 
                SuperscriptBox["\[Pi]", "2"]}]], " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
           FractionBox["\[Phi]", "6"], "+", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{"\[Xi]", "-", 
              FractionBox["1", "6"]}], ")"}], 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"320", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
           FractionBox["\[Phi]", "6"], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"\[Xi]", "-", 
               FractionBox["1", "6"]}], ")"}]}], 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["T0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", "\[Xi]"}]}], ")"}]}], "36"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["3", 
             RowBox[{"2", 
              SuperscriptBox["\[Pi]", "2"]}]], " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"480", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "-", 
           FractionBox["\[Phi]", "6"], "-", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{"\[Xi]", "-", 
              FractionBox["1", "6"]}], ")"}], 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{"120", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "7"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"720", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "-", 
           FractionBox["\[Phi]", "6"], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"\[Xi]", "-", 
               FractionBox["1", "6"]}], ")"}]}], 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "8"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["29", 
             RowBox[{"1440", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
           FractionBox["\[Phi]", "6"], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"\[Xi]", "-", 
               FractionBox["1", "6"]}], ")"}]}], 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "13"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", 
            RowBox[{"2880", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "-", 
           FractionBox["\[Phi]", "6"], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"\[Xi]", "-", 
               FractionBox["1", "6"]}], ")"}]}], 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "a"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"T0", " ", "\[Nu]"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "\[Omega]"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "5"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarSolser", "[", "FF_", "]"}], ":=", 
   RowBox[{
    RowBox[{"FF", "/.", "ScalarSols"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", 
  RowBox[{"ThermoEEScalar", "//", "ScalarSolser"}]}]}], "Input",
 CellChangeTimes->{{3.976904316537758*^9, 3.9769043519659967`*^9}, {
   3.9769044217995443`*^9, 3.976904459702922*^9}, {3.976904645049144*^9, 
   3.976904651292549*^9}, {3.9769046953242483`*^9, 3.976904695889893*^9}, {
   3.976904808299882*^9, 3.976904808462236*^9}, {3.97690486134972*^9, 
   3.9769048619270697`*^9}, {3.976904901834091*^9, 3.976904909023497*^9}, {
   3.976904966997992*^9, 3.9769049741363564`*^9}, {3.9769054102500153`*^9, 
   3.976905431582165*^9}, {3.976905477361661*^9, 3.976905567820757*^9}, {
   3.9769056293485947`*^9, 3.9769056333127527`*^9}, {3.976905767267462*^9, 
   3.976905776472756*^9}, {3.976905851146892*^9, 3.976905854038806*^9}, 
   3.976905919097501*^9, {3.9769059546348753`*^9, 3.97690600448042*^9}, {
   3.976906044884951*^9, 3.97690605764683*^9}, {3.976934710630248*^9, 
   3.9769347440771437`*^9}, {3.976934852448584*^9, 3.976934852980104*^9}, {
   3.97693488744925*^9, 3.9769348912505007`*^9}, {3.9769349745842657`*^9, 
   3.9769349961996927`*^9}, {3.976935026810803*^9, 3.976935030067869*^9}, {
   3.976937413098464*^9, 3.976937415563836*^9}, {3.9769374545011597`*^9, 
   3.976937488176306*^9}, {3.976937522706272*^9, 3.976937523174466*^9}, {
   3.976977788814672*^9, 3.976977968950349*^9}, {3.97697935147328*^9, 
   3.976979360683105*^9}, {3.976979405856127*^9, 3.976979441545209*^9}, {
   3.976979520728114*^9, 3.976979535990855*^9}, {3.976979574691072*^9, 
   3.976979606923167*^9}, {3.976979647634817*^9, 3.97697967333735*^9}, {
   3.9769799247150927`*^9, 3.976979934478236*^9}, {3.976980098784729*^9, 
   3.9769801015108967`*^9}, 3.97698043738466*^9, {3.977140462493492*^9, 
   3.977140605872328*^9}, {3.977289351052232*^9, 3.977289391983801*^9}, {
   3.977289486400823*^9, 3.977289488071045*^9}, {3.977289520047269*^9, 
   3.977289523583324*^9}, {3.9772896598348837`*^9, 3.9772897221195297`*^9}, {
   3.9772898155279284`*^9, 3.977289848601306*^9}, {3.9772898942466593`*^9, 
   3.977289896008287*^9}, {3.977289930128605*^9, 3.977289945641741*^9}, {
   3.977289979991872*^9, 3.9772900080326757`*^9}, {3.977301988743663*^9, 
   3.977301997463025*^9}, {3.977302177777966*^9, 3.977302193415751*^9}, 
   3.9773022413050423`*^9, {3.9773995304266787`*^9, 3.977399532560747*^9}, {
   3.977923822188558*^9, 3.97792386001871*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"0723c71b-d502-4ed2-8457-b68a5da808ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.976977925537812*^9, 3.976977935370207*^9}, 
   3.976977970871975*^9, 3.976979361786233*^9, {3.976979422361929*^9, 
   3.97697944209064*^9}, 3.976979536570671*^9, {3.9769795802839737`*^9, 
   3.976979607431223*^9}, {3.976979653613453*^9, 3.976979675131219*^9}, 
   3.976979935667509*^9, {3.97714055065341*^9, 3.977140571020804*^9}, 
   3.977140606813218*^9, 3.977145693413272*^9, 3.9772893386530657`*^9, {
   3.9772893745283813`*^9, 3.977289392374365*^9}, 3.977289447387415*^9, 
   3.977289488544088*^9, 3.977289521991118*^9, 3.977289628817306*^9, {
   3.977289661787166*^9, 3.977289686843521*^9}, {3.977289719448978*^9, 
   3.977289722648031*^9}, 3.9772897786100492`*^9, {3.977289844610321*^9, 
   3.977289849208507*^9}, {3.9772899115464983`*^9, 3.9772899464210243`*^9}, {
   3.9772899851720963`*^9, 3.977290008646863*^9}, {3.9773019848550577`*^9, 
   3.977301997937105*^9}, {3.9773021857934637`*^9, 3.977302193699494*^9}, 
   3.977302241777326*^9, {3.977399536888873*^9, 3.9773995573997726`*^9}, 
   3.977923723244361*^9, 3.977923860864732*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"52b173bc-f6d6-4fdf-8245-557ab40efafe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EOSScalar", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"EOSConstructor4", "@@", 
     RowBox[{"(", 
      RowBox[{"ScalarConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    "ScalarSolser"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "5"]}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.976905141541275*^9, 3.976905195219171*^9}, {
   3.976905233064324*^9, 3.976905253590288*^9}, {3.9769052864564333`*^9, 
   3.9769052870305758`*^9}, {3.9769053825742693`*^9, 3.976905387507484*^9}, {
   3.97690559900587*^9, 3.976905610148617*^9}, {3.976905650649737*^9, 
   3.976905659150429*^9}, {3.976937270953539*^9, 3.9769373054795017`*^9}, {
   3.9771406150404882`*^9, 3.97714062205936*^9}, {3.977399574607782*^9, 
   3.97739959118108*^9}, 3.9779237293086863`*^9},
 CellLabel->
  "In[295]:=",ExpressionUUID->"b13c5b6a-ba29-48cb-84d6-79c027570d49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["T0", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], 
    RowBox[{"360", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["T0", "4"], " ", "vw2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptE]", "2"]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["T0", "4"], " ", 
       SuperscriptBox["vw2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[ScriptE]", "4"]}], 
    RowBox[{"80", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "5"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptE], 0, {
   Rational[1, 360] 
    Pi^(-2) $CellContext`T0^4 (8 Pi^4 + 60 Pi^2 $CellContext`\[Nu]^2 - 
     15 $CellContext`\[Nu]^4), 0, Rational[-1, 36] 
    Pi^(-2) $CellContext`T0^4 $CellContext`vw2 (2 Pi^2 - 
     3 $CellContext`\[Nu]^2), 0, Rational[-1, 80] 
    Pi^(-2) $CellContext`T0^4 $CellContext`vw2^2}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.977399596825795*^9, 3.977923737565099*^9, 
  3.9779238709091578`*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"c0267b06-2ab7-42c4-834b-fa1826e0b8a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[ScriptCapitalI]2", "[", "EOSScalar", "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalI]4", "[", "EOSScalar", "]"}]}], "Input",
 CellChangeTimes->{{3.977145608090034*^9, 3.977145615457409*^9}, {
  3.977145691132633*^9, 3.977145696915867*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"312757de-ed1e-4286-a2ac-1b02f1864b70"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "18"], " ", 
  SuperscriptBox["T0", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Nu]", "2"]}], 
     SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.977145610723501*^9, 3.977145615702306*^9}, 
   3.9771456973996277`*^9, 3.9773996160815*^9, 3.97792374091619*^9, 
   3.977923872090644*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"c027850c-8bf4-4d74-a700-1e1d5ea66e94"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"10", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.977145610723501*^9, 3.977145615702306*^9}, 
   3.9771456973996277`*^9, 3.9773996160815*^9, 3.97792374091619*^9, 
   3.977923872091526*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"eec47da0-d261-403c-98dc-ae78aaf57c30"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Massive Scalar Fields", "Chapter",
 CellChangeTimes->{{3.964777614869985*^9, 3.964777615443161*^9}, {
  3.976934485583536*^9, 3.976934487794673*^9}, {3.9771509182461042`*^9, 
  3.977150920333387*^9}},ExpressionUUID->"57883675-1202-4d72-bc34-\
7f3aa4b6b8f0"],

Cell[CellGroupData[{

Cell["Scalar Expressions", "Section",
 CellChangeTimes->{{3.976388819145516*^9, 
  3.97638882151718*^9}},ExpressionUUID->"2ad5dce9-b53b-4e0f-bbbf-\
24ec1ad21327"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["X", "n_"], ":=", 
  FractionBox[
   RowBox[{"n", " ", "m"}], "T0"]}]], "Input",
 CellChangeTimes->{{3.977218343895775*^9, 3.97721836448547*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"01274acd-0284-4d5b-87ac-e4db8052804f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]MScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "4"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SuperscriptBox[
           SubscriptBox["X", "n"], "2"]]}], "+", 
        FractionBox[
         RowBox[{"BesselK", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["X", "n"]}], "]"}], 
         SubscriptBox["X", "n"]]}], ")"}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["n", "2"], "24"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"24", " ", "\[Xi]"}], 
             SuperscriptBox[
              SubscriptBox["X", "n"], "2"]]}], ")"}], 
          RowBox[{"BesselK", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["X", "n"]}], "]"}]}], "+", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"8", "\[Xi]"}]}], ")"}], 
          FractionBox[
           RowBox[{"BesselK", "[", 
            RowBox[{"3", ",", 
             SubscriptBox["X", "n"]}], "]"}], 
           SubscriptBox["X", "n"]]}]}], ")"}], "v\[Alpha]2"}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["n", "2"], "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "\[Xi]"}]}], ")"}], 
       FractionBox[
        RowBox[{"BesselK", "[", 
         RowBox[{"2", ",", 
          SubscriptBox["X", "n"]}], "]"}], 
        SuperscriptBox[
         SubscriptBox["X", "n"], "2"]], " ", "vw2"}]}], ")"}], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]MScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "4"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         SubscriptBox["X", "n"]}], "]"}], 
       SuperscriptBox[
        SubscriptBox["X", "n"], "2"]], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["n", "2"], "24"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"48", " ", "\[Xi]"}]}], ")"}], 
          FractionBox[
           RowBox[{"BesselK", "[", 
            RowBox[{"2", ",", 
             SubscriptBox["X", "n"]}], "]"}], 
           SuperscriptBox[
            SubscriptBox["X", "n"], "2"]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "\[Xi]"}], "-", "5"}], ")"}], 
          FractionBox[
           RowBox[{"BesselK", "[", 
            RowBox[{"3", ",", 
             SubscriptBox["X", "n"]}], "]"}], 
           SubscriptBox["X", "n"]]}]}], ")"}], "v\[Alpha]2"}], "+", 
      RowBox[{"\[Xi]", " ", 
       SuperscriptBox["n", "2"], 
       FractionBox[
        RowBox[{"BesselK", "[", 
         RowBox[{"2", ",", 
          SubscriptBox["X", "n"]}], "]"}], 
        SuperscriptBox[
         SubscriptBox["X", "n"], "2"]], " ", "vw2"}]}], ")"}], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]aaMScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "4"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["n", "2"], 
       RowBox[{"4", 
        SuperscriptBox["T0", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[Xi]"}], "-", "2"}], ")"}], 
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SuperscriptBox[
           SubscriptBox["X", "n"], "2"]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "\[Xi]"}]}], ")"}], 
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"3", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SubscriptBox["X", "n"]]}]}], ")"}]}], ")"}], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]\[Omega]\[Omega]MScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "4"], 
     SuperscriptBox["\[Pi]", "2"]], 
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Xi]"}], "-", "1"}], ")"}], 
    FractionBox[
     SuperscriptBox["n", "2"], 
     SuperscriptBox["T0", "2"]], 
    FractionBox[
     RowBox[{"BesselK", "[", 
      RowBox[{"2", ",", 
       SubscriptBox["X", "n"]}], "]"}], 
     SuperscriptBox[
      SubscriptBox["X", "n"], "2"]], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]a\[Omega]MScalar", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]\[ScriptL]MScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "4"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"6", 
        SuperscriptBox["T0", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Xi]"}], "-", "3"}], ")"}], 
         FractionBox[
          RowBox[{"BesselK", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["X", "n"]}], "]"}], 
          SuperscriptBox[
           SubscriptBox["X", "n"], "2"]]}], "+", 
        FractionBox[
         RowBox[{"BesselK", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["X", "n"]}], "]"}], 
         SubscriptBox["X", "n"]]}], ")"}]}], ")"}], 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]MScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "3"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         SubscriptBox["X", "n"]}], "]"}], 
       SubscriptBox["X", "n"]], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["n", "2"], "24"], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["X", "n"]}], "]"}], "-", 
         RowBox[{"4", 
          FractionBox[
           RowBox[{"BesselK", "[", 
            RowBox[{"2", ",", 
             SubscriptBox["X", "n"]}], "]"}], 
           SubscriptBox["X", "n"]]}]}], ")"}], "v\[Alpha]2"}]}], ")"}], 
    RowBox[{"Sinh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]\[ScriptL]MScalar", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "3"], 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["n", "2"], 
        RowBox[{"6", 
         SuperscriptBox["T0", "2"]}]]}], 
      FractionBox[
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         SubscriptBox["X", "n"]}], "]"}], 
       SubscriptBox["X", "n"]]}], ")"}], 
    RowBox[{"Sinh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.977152002540162*^9, {3.977152106148992*^9, 3.977152155927738*^9}, {
   3.977152191079865*^9, 3.977152265265061*^9}, {3.9771523080159063`*^9, 
   3.977152319592576*^9}, {3.977152379066382*^9, 3.977152514794071*^9}, {
   3.977152695253179*^9, 3.977152700128153*^9}, {3.977152755117683*^9, 
   3.9771527564154263`*^9}, {3.977152803270742*^9, 3.977152840671115*^9}, {
   3.977152941908926*^9, 3.977153008329653*^9}, {3.977153042820578*^9, 
   3.9771530550665207`*^9}, {3.977153096312661*^9, 3.97715311784019*^9}, {
   3.977153151485601*^9, 3.977153233864513*^9}, {3.977153377041657*^9, 
   3.977153430261252*^9}, 3.977153466077113*^9, {3.977153508777979*^9, 
   3.9771535125236063`*^9}, {3.977153628465276*^9, 3.9771537398359137`*^9}, {
   3.977154023568068*^9, 3.977154102812191*^9}, {3.977154148184292*^9, 
   3.977154292112667*^9}, {3.977154420818328*^9, 3.977154424522368*^9}, {
   3.9771549394493933`*^9, 3.977154940291895*^9}, {3.977155369868761*^9, 
   3.9771553701414137`*^9}, {3.977156148700733*^9, 3.977156175315172*^9}, {
   3.977156208238109*^9, 3.97715621037964*^9}, {3.977156494519556*^9, 
   3.977156513334222*^9}, {3.9771587855563717`*^9, 3.977158805936755*^9}, {
   3.977159514428071*^9, 3.977159514959003*^9}, {3.977159981169561*^9, 
   3.977159981687392*^9}, {3.977160552697048*^9, 3.977160553093725*^9}, {
   3.977161004768407*^9, 3.977161006275463*^9}, {3.977161049265129*^9, 
   3.977161108628533*^9}, {3.97716140237321*^9, 3.977161404144259*^9}, {
   3.9771626886297493`*^9, 3.977162689601693*^9}, {3.977162725066009*^9, 
   3.9771627279237022`*^9}, {3.9771631492804203`*^9, 
   3.9771631509457073`*^9}, {3.977284370552286*^9, 3.977284485560985*^9}, {
   3.9772845218912582`*^9, 3.97728467040781*^9}, {3.977284709307523*^9, 
   3.977284712119916*^9}, {3.977284912036716*^9, 3.977284914126432*^9}, {
   3.977285339979238*^9, 3.977285372359923*^9}, {3.977286488873192*^9, 
   3.9772865149279003`*^9}, {3.977286551000651*^9, 3.9772865516927557`*^9}, {
   3.977286597044739*^9, 3.9772866000553293`*^9}, {3.977286644206558*^9, 
   3.9772866446730556`*^9}, {3.97728672697859*^9, 3.977286729575334*^9}, {
   3.9772878197556963`*^9, 3.977287819943988*^9}, {3.9772881037771273`*^9, 
   3.977288104132965*^9}, {3.977288146798663*^9, 3.977288170740201*^9}, 
   3.977305370139903*^9, 3.977399744426403*^9, {3.977399817928087*^9, 
   3.9773998182765408`*^9}, {3.977923951948184*^9, 3.97792395288465*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"3df5926d-9565-496d-9778-b03740cc4ce3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MScalarConsti", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalE]MScalar", ",", "\[ScriptCapitalP]MScalar", ",", 
     "\[ScriptCapitalX]aaMScalar", ",", 
     "\[ScriptCapitalX]\[Omega]\[Omega]MScalar", ",", 
     "\[ScriptCapitalX]a\[Omega]MScalar", ",", 
     "\[ScriptCapitalQ]\[ScriptL]MScalar", ",", "\[ScriptCapitalN]MScalar", ",",
      "\[ScriptCapitalN]\[ScriptL]MScalar"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977399674772842*^9, 3.9773996863456993`*^9}, 
   3.977923956784211*^9},
 CellLabel->
  "In[320]:=",ExpressionUUID->"45685acc-c9e9-4874-a320-67794a501295"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConservationIdentity", "@@", "MScalarConsti"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TraceIdentity", "@@", "MScalarConsti"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.977397689713471*^9, 3.977397738596633*^9}, {
  3.977398024214017*^9, 3.977398033377408*^9}, {3.977399457305368*^9, 
  3.977399471548582*^9}, {3.97739972517064*^9, 3.977399732237299*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"2a38294c-81fc-4ad7-9ad8-0702b476bb3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.977397728165739*^9, 3.977397739042309*^9}, {
   3.977397986305997*^9, 3.977398033678581*^9}, 3.977399301325625*^9, {
   3.9773994632259083`*^9, 3.977399472527268*^9}, {3.977399728059252*^9, 
   3.977399759318041*^9}, 3.977399827051258*^9, 3.977923903291494*^9, 
   3.9779239617478323`*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"2e08c840-ade8-461e-bb25-20c5d53e90d8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "4"], " ", "v\[Alpha]2"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["T0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"vw2", "-", "v\[Alpha]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], "+", 
      RowBox[{"12", " ", "m", " ", "n", " ", "T0", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"v\[Alpha]2", "-", 
            RowBox[{"6", " ", "v\[Alpha]2", " ", "\[Xi]"}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Cosh", "[", 
     RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["n", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.977397728165739*^9, 3.977397739042309*^9}, {
   3.977397986305997*^9, 3.977398033678581*^9}, 3.977399301325625*^9, {
   3.9773994632259083`*^9, 3.977399472527268*^9}, {3.977399728059252*^9, 
   3.977399759318041*^9}, 3.977399827051258*^9, 3.977923903291494*^9, 
   3.9779239618816357`*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"78062233-d715-4808-b05d-49fae7821998"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermodynamicRelations", "@@", "MScalarConsti"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.977399283019882*^9, 3.9773992894876738`*^9}, {
   3.977399489085788*^9, 3.977399489953966*^9}, {3.977399850625736*^9, 
   3.977399854429268*^9}, 3.97792390804486*^9},
 CellLabel->
  "In[323]:=",ExpressionUUID->"b2dfdea6-aa7d-4d96-a81f-b7d84ae7fd77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9773992899585533`*^9, 3.977399302156814*^9}, 
   3.9773994907217627`*^9, {3.9773998512919903`*^9, 3.977399854770859*^9}, {
   3.9779239056855917`*^9, 3.9779239084752083`*^9}, 3.9779239633912983`*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"9716c8e8-fdc8-4b8c-8460-82265cdbad70"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Limit check (no need to evaluate)", "Section",
 CellChangeTimes->{{3.976044945809113*^9, 3.976044957485949*^9}, {
  3.977140665202524*^9, 3.9771406657938013`*^9}, {3.977399713447247*^9, 
  3.977399719790471*^9}, {3.977923921872151*^9, 
  3.977923922400045*^9}},ExpressionUUID->"b6db5495-c707-47d8-b224-\
c2c039988f34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MasslessExpandBoson", "[", "F_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "+", 
       RowBox[{"O", "[", "m", "]"}]}], "//", 
      RowBox[{
       RowBox[{"#", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[Nu]", "]"}], "10"]}], "&"}]}], "//", "Normal"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Regularization", "->", "\"\<Dirichlet\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.977288348854669*^9, 3.977288353802038*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"235bfab8-ebe5-4325-8521-307593ed8129"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MasslessExpandBoson", "[", "\[ScriptCapitalE]MScalar", "]"}], "-",
      "\[ScriptCapitalE]Scalar", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "/.", "ScaleVars"}], "//",
    "Expand"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MasslessExpandBoson", "[", "\[ScriptCapitalP]MScalar", "]"}], "-",
      "\[ScriptCapitalP]Scalar", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"]}], "/.", "ScaleVars"}], "//",
    "Expand"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MasslessExpandBoson", "[", "\[ScriptCapitalX]aaMScalar", "]"}],
       "-", "\[ScriptCapitalX]aaScalar"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpandBoson", "[", "\[ScriptCapitalX]\[Omega]\[Omega]MScalar", 
       "]"}], "-", "\[ScriptCapitalX]\[Omega]\[Omega]Scalar"}], "/.", 
     "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpandBoson", "[", "\[ScriptCapitalX]a\[Omega]MScalar", "]"}], 
      "-", "\[ScriptCapitalX]a\[Omega]Scalar"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpandBoson", "[", "\[ScriptCapitalQ]\[ScriptL]MScalar", "]"}],
       "-", "\[ScriptCapitalQ]\[ScriptL]Scalar"}], "/.", "ScaleVars"}], "//", 
    
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MasslessExpandBoson", "[", "\[ScriptCapitalN]MScalar", "]"}], "-",
       "\[ScriptCapitalN]Scalar"}], "/.", "ScaleVars"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "MasslessExpandBoson", "[", "\[ScriptCapitalN]\[ScriptL]MScalar", "]"}],
       "-", "\[ScriptCapitalN]\[ScriptL]Scalar"}], "/.", "ScaleVars"}], "//", 
    
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"]}], "&"}]}], "//", 
   "Expand"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.977288360518565*^9, 3.9772883978100853`*^9}, {
  3.977288527030991*^9, 3.977288527655102*^9}, {3.977288611549786*^9, 
  3.9772886151462708`*^9}, {3.977288674453884*^9, 3.9772887289682083`*^9}, {
  3.977288763258412*^9, 3.977288770414102*^9}, {3.977288801536798*^9, 
  3.9772888053788757`*^9}, {3.9772888356265507`*^9, 3.9772889377093897`*^9}, {
  3.977289032407716*^9, 3.977289047740786*^9}, {3.9772891454912853`*^9, 
  3.977289151514317*^9}, {3.977289195918778*^9, 3.9772892636658707`*^9}, {
  3.97739987167544*^9, 3.977399884556869*^9}, {3.977923932689712*^9, 
  3.977923946255803*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"7c8c3e5f-2a55-442e-a935-6be69464536a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.9779239675399923`*^9},
 CellLabel->
  "Out[325]=",ExpressionUUID->"a936f220-013c-42de-8b85-ee7f4dbff6c2"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "4"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.977923968137191*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"80ab37f2-f33b-47ea-ba6c-5600bfc4bee8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.9779239685272284`*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"8c46bf5f-6a3e-419a-b8c7-d781b7f7ae28"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.977923968677271*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"6e9ef1ab-160d-4919-8087-1d869294b2bb"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.977923968678063*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"ab5fbc46-6e25-458c-8916-2b3ee54dc7c1"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.977923969077314*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"06cb6f74-d4c7-4e99-be77-1f9c7d92dec1"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.9779239694184837`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"d48b5832-878f-46af-86bd-06e03aa71e8f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "6"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977288364389151*^9, 3.977288398962657*^9}, {
   3.977288505859516*^9, 3.9772886161710787`*^9}, {3.977288666113041*^9, 
   3.977288806348405*^9}, {3.97728883692675*^9, 3.9772889388530188`*^9}, {
   3.977289034680505*^9, 3.977289049062811*^9}, 3.977289153090602*^9, {
   3.977289201778167*^9, 3.977289284945063*^9}, {3.977399866635721*^9, 
   3.9773998864100113`*^9}, 3.9779239695436296`*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"3ee824ab-39a4-45ba-ab44-cf5fc98848c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmallTExpansion", "[", "F_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"F", "/.", 
            RowBox[{"T0", "->", 
             RowBox[{"m", " ", "\[ScriptCapitalT]"}]}]}], ")"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "4"]}], "//", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"\[ScriptCapitalT]", ">", "0"}], "&&", 
             RowBox[{"m", ">", "0"}], "&&", 
             RowBox[{"n", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
        "FullSimplify"}], "//", "Normal"}], "//", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
       "&"}]}], "//", 
     RowBox[{
      RowBox[{"#", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "4"]}], "&"}]}], "//", 
    "FullSimplify"}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]]}], 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[ScriptCapitalT]", 
          RowBox[{"3", "/", "2"}]]}]], "#"}], ",", 
      SuperscriptBox["\[ExponentialE]", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "\[ScriptCapitalT]"]}], "+", "\[Nu]", "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "5"],
          SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, -1, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[ScriptCapitalT], 
         0, {-1, $CellContext`\[Nu]}, -1, 5, 1],
        Editable->False]]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.977285212372287*^9, 3.977285231466413*^9}, {
   3.9772868507186337`*^9, 3.9772869542106447`*^9}, 3.9772869992605247`*^9, 
   3.977287706773478*^9},
 CellLabel->
  "In[1857]:=",ExpressionUUID->"a6b24b25-cf96-4ef2-84c4-02a3ba261def"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalE]MScalar", "/.", 
    RowBox[{"v\[Alpha]2", "->", "0"}]}], "/.", 
   RowBox[{"vw2", "->", "0"}]}], "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "\[ScriptCapitalT]"], "\[ScriptCapitalP]MScalar"}], "/.", 
    RowBox[{"v\[Alpha]2", "->", "0"}]}], "/.", 
   RowBox[{"vw2", "->", "0"}]}], "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"24", " ", "\[ScriptCapitalT]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalE]MScalar"}]}],
   "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"24", " ", 
   RowBox[{
    SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalP]MScalar"}]}],
   "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"4", 
   SuperscriptBox["T0", "2"], "\[ScriptCapitalX]aaMScalar"}], "//", 
  "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["2", 
    RowBox[{"\[ScriptCapitalT]", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", "\[Xi]"}]}], ")"}]}]], 
   RowBox[{
    SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalE]MScalar"}]}], "//", 
  "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[ScriptCapitalT]", " ", "\[Xi]"}]], 
   RowBox[{
    SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalP]MScalar"}]}], "//", 
  "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     SuperscriptBox["T0", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[Xi]"}], "-", "1"}], ")"}], "\[ScriptCapitalT]"}]], 
   "\[ScriptCapitalX]\[Omega]\[Omega]MScalar"}], "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], 
   SuperscriptBox["T0", "2"], "\[ScriptCapitalQ]\[ScriptL]MScalar"}], "//", 
  "SmallTExpansion"}]}], "Input",
 CellChangeTimes->{{3.9772852435940247`*^9, 3.977285260532477*^9}, {
  3.977286105176318*^9, 3.97728610545436*^9}, {3.977286963876911*^9, 
  3.977286972463162*^9}, {3.977287006746018*^9, 3.977287192903899*^9}, {
  3.977287229629189*^9, 3.977287279015057*^9}, {3.977287310746951*^9, 
  3.97728737732959*^9}, {3.97728741508841*^9, 3.977287489663967*^9}},
 CellLabel->
  "In[1858]:=",ExpressionUUID->"e363ecbb-e6a2-4319-b69a-dd4ca18cdbd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"27", " ", "\[ScriptCapitalT]"}], "8"], "+", 
   FractionBox[
    RowBox[{"705", " ", 
     SuperscriptBox["\[ScriptCapitalT]", "2"]}], "128"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {1, 0, 
    Rational[27, 8], 0, 
    Rational[705, 128]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9772852453754187`*^9, 3.9772852607994328`*^9}, 
   3.9772861059707336`*^9, {3.977286876419025*^9, 3.977287123153699*^9}, {
   3.9772871567545013`*^9, 3.9772871630459623`*^9}, 3.977287194271427*^9, {
   3.97728723648247*^9, 3.977287280003186*^9}, 3.9772873324975853`*^9, 
   3.977287378986203*^9, {3.97728743520574*^9, 3.977287447901688*^9}, {
   3.977287478429043*^9, 3.977287491530428*^9}, 3.977287711883173*^9, 
   3.977399919633546*^9},
 CellLabel->
  "Out[1858]=",ExpressionUUID->"79a375da-bba2-4fb9-a871-4d2d7e329f1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"15", " ", "\[ScriptCapitalT]"}], "8"], "+", 
   FractionBox[
    RowBox[{"105", " ", 
     SuperscriptBox["\[ScriptCapitalT]", "2"]}], "128"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {1, 0, 
    Rational[15, 8], 0, 
    Rational[105, 128]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9772852453754187`*^9, 3.9772852607994328`*^9}, 
   3.9772861059707336`*^9, {3.977286876419025*^9, 3.977287123153699*^9}, {
   3.9772871567545013`*^9, 3.9772871630459623`*^9}, 3.977287194271427*^9, {
   3.97728723648247*^9, 3.977287280003186*^9}, 3.9772873324975853`*^9, 
   3.977287378986203*^9, {3.97728743520574*^9, 3.977287447901688*^9}, {
   3.977287478429043*^9, 3.977287491530428*^9}, 3.977287711883173*^9, 
   3.9773999217938433`*^9},
 CellLabel->
  "Out[1859]=",ExpressionUUID->"5d4a33d1-7f78-46a8-9a96-1d25b1e41e07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["39", "8"], "-", 
      RowBox[{"24", " ", "\[Xi]"}]}], ")"}], " ", "\[ScriptCapitalT]"}], "+", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1785", "128"], "-", 
      RowBox[{"81", " ", "\[Xi]"}]}], ")"}], " ", 
    SuperscriptBox["\[ScriptCapitalT]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {
   1, 0, Rational[39, 8] - 24 $CellContext`\[Xi], 0, Rational[1785, 128] - 
    81 $CellContext`\[Xi]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9772852453754187`*^9, 3.9772852607994328`*^9}, 
   3.9772861059707336`*^9, {3.977286876419025*^9, 3.977287123153699*^9}, {
   3.9772871567545013`*^9, 3.9772871630459623`*^9}, 3.977287194271427*^9, {
   3.97728723648247*^9, 3.977287280003186*^9}, 3.9772873324975853`*^9, 
   3.977287378986203*^9, {3.97728743520574*^9, 3.977287447901688*^9}, {
   3.977287478429043*^9, 3.977287491530428*^9}, 3.977287711883173*^9, 
   3.977399925665868*^9},
 CellLabel->
  "Out[1860]=",ExpressionUUID->"347c300f-67aa-4a59-ab1f-181b76e8649f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"24", " ", "\[Xi]"}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["79", "8"]}], "+", 
      RowBox[{"57", " ", "\[Xi]"}]}], ")"}], " ", "\[ScriptCapitalT]"}], "+", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1845", "128"]}], "+", 
      FractionBox[
       RowBox[{"1395", " ", "\[Xi]"}], "16"]}], ")"}], " ", 
    SuperscriptBox["\[ScriptCapitalT]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 
   0, {-5 + 24 $CellContext`\[Xi], 0, Rational[-79, 8] + 
    57 $CellContext`\[Xi], 0, Rational[-1845, 128] + 
    Rational[1395, 16] $CellContext`\[Xi]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9772852453754187`*^9, 3.9772852607994328`*^9}, 
   3.9772861059707336`*^9, {3.977286876419025*^9, 3.977287123153699*^9}, {
   3.9772871567545013`*^9, 3.9772871630459623`*^9}, 3.977287194271427*^9, {
   3.97728723648247*^9, 3.977287280003186*^9}, 3.9772873324975853`*^9, 
   3.977287378986203*^9, {3.97728743520574*^9, 3.977287447901688*^9}, {
   3.977287478429043*^9, 3.977287491530428*^9}, 3.977287711883173*^9, 
   3.977399929664834*^9},
 CellLabel->
  "Out[1861]=",ExpressionUUID->"4b85e14e-4c9c-4c0f-9d20-5bd2be4843d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Xi]"}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["19", "8"], "-", 
      FractionBox[
       RowBox[{"27", " ", "\[Xi]"}], "2"]}], ")"}], " ", 
    "\[ScriptCapitalT]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["465", "128"], "-", 
      FractionBox[
       RowBox[{"705", " ", "\[Xi]"}], "32"]}], ")"}], " ", 
    SuperscriptBox["\[ScriptCapitalT]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {
   1 - 4 $CellContext`\[Xi], 0, Rational[19, 8] + 
    Rational[-27, 2] $CellContext`\[Xi], 0, Rational[465, 128] + 
    Rational[-705, 32] $CellContext`\[Xi]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9772852453754187`*^9, 3.9772852607994328`*^9}, 
   3.9772861059707336`*^9, {3.977286876419025*^9, 3.977287123153699*^9}, {
   3.9772871567545013`*^9, 3.9772871630459623`*^9}, 3.977287194271427*^9, {
   3.97728723648247*^9, 3.977287280003186*^9}, 3.9772873324975853`*^9, 
   3.977287378986203*^9, {3.97728743520574*^9, 3.977287447901688*^9}, {
   3.977287478429043*^9, 3.977287491530428*^9}, 3.977287711883173*^9, 
   3.977399933941012*^9},
 CellLabel->
  "Out[1862]=",ExpressionUUID->"47a25c9d-ba7d-4c54-be2f-4c3a73edb63a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"15", " ", "\[ScriptCapitalT]"}], "8"], "+", 
   FractionBox[
    RowBox[{"105", " ", 
     SuperscriptBox["\[ScriptCapitalT]", "2"]}], "128"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {1, 0, 
    Rational[15, 8], 0, 
    Rational[105, 128]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9772852453754187`*^9, 3.9772852607994328`*^9}, 
   3.9772861059707336`*^9, {3.977286876419025*^9, 3.977287123153699*^9}, {
   3.9772871567545013`*^9, 3.9772871630459623`*^9}, 3.977287194271427*^9, {
   3.97728723648247*^9, 3.977287280003186*^9}, 3.9772873324975853`*^9, 
   3.977287378986203*^9, {3.97728743520574*^9, 3.977287447901688*^9}, {
   3.977287478429043*^9, 3.977287491530428*^9}, 3.977287711883173*^9, 
   3.977399935898184*^9},
 CellLabel->
  "Out[1863]=",ExpressionUUID->"52dd1064-54ea-4357-b127-8370a3b3fdbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", " ", "\[ScriptCapitalN]MScalar"}], "/.", 
    RowBox[{"v\[Alpha]2", "->", "0"}]}], "/.", 
   RowBox[{"vw2", "->", "0"}]}], "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"64", " ", "m", " ", 
   RowBox[{
    SubscriptBox["\[PartialD]", "v\[Alpha]2"], "\[ScriptCapitalN]MScalar"}]}],
   "//", "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "vw2"], "\[ScriptCapitalN]MScalar"}], "//", 
  "SmallTExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "m"}], " ", "6", 
   SuperscriptBox["T0", "2"], "\[ScriptCapitalN]\[ScriptL]MScalar"}], "//", 
  "SmallTExpansion"}]}], "Input",
 CellChangeTimes->{{3.977287629643941*^9, 3.97728766350681*^9}, {
  3.977287767168198*^9, 3.977287789814227*^9}, {3.977923977883799*^9, 
  3.9779239793589907`*^9}},ExpressionUUID->"b2eefc17-6a60-4c2a-b599-\
f9a2a1366a9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"15", " ", "\[ScriptCapitalT]"}], "8"], "+", 
   FractionBox[
    RowBox[{"105", " ", 
     SuperscriptBox["\[ScriptCapitalT]", "2"]}], "128"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {1, 0, 
    Rational[15, 8], 0, 
    Rational[105, 128]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977287646252743*^9, 3.977287664707876*^9}, 
   3.9772877389814463`*^9, {3.977287780091132*^9, 3.97728779192269*^9}, 
   3.977399952726697*^9},
 CellLabel->
  "Out[1867]=",ExpressionUUID->"4cc43ecb-ce3a-4897-b7b9-86d0b9c25162"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["8", 
    RowBox[{"3", " ", "\[ScriptCapitalT]"}]], "+", "1", "-", 
   FractionBox[
    RowBox[{"5", " ", "\[ScriptCapitalT]"}], "16"], "+", 
   FractionBox[
    RowBox[{"35", " ", 
     SuperscriptBox["\[ScriptCapitalT]", "2"]}], "128"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, -2, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {
    Rational[8, 3], 0, 1, 0, 
    Rational[-5, 16], 0, 
    Rational[35, 128]}, -2, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977287646252743*^9, 3.977287664707876*^9}, 
   3.9772877389814463`*^9, {3.977287780091132*^9, 3.97728779192269*^9}, 
   3.977399955039898*^9},
 CellLabel->
  "Out[1868]=",ExpressionUUID->"20f2def2-7b26-42ba-8389-45ade591c824"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.977287646252743*^9, 3.977287664707876*^9}, 
   3.9772877389814463`*^9, {3.977287780091132*^9, 3.97728779192269*^9}, 
   3.977399955041566*^9},
 CellLabel->
  "Out[1869]=",ExpressionUUID->"e846225e-06b6-442b-8e5a-5b5c4ee13cdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"15", " ", "\[ScriptCapitalT]"}], "8"], "+", 
   FractionBox[
    RowBox[{"105", " ", 
     SuperscriptBox["\[ScriptCapitalT]", "2"]}], "128"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptCapitalT]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptCapitalT], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptCapitalT], 0, {1, 0, 
    Rational[15, 8], 0, 
    Rational[105, 128]}, 0, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.977287646252743*^9, 3.977287664707876*^9}, 
   3.9772877389814463`*^9, {3.977287780091132*^9, 3.97728779192269*^9}, 
   3.977399956975309*^9},
 CellLabel->
  "Out[1870]=",ExpressionUUID->"aa1cd561-4958-47a8-9b4a-f515c3b47da4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equation of state", "Section",
 CellChangeTimes->{{3.9771406471070147`*^9, 3.9771406502336473`*^9}, {
  3.977399997533348*^9, 
  3.9773999976380777`*^9}},ExpressionUUID->"1bc8c845-d943-4048-a25e-\
9b946858e580"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThermoEEMScalar", "=", 
   RowBox[{
    RowBox[{"ThermoConstraints", "@@", 
     RowBox[{"(", 
      RowBox[{"MScalarConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"]}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976904031958539*^9, 3.976904072417183*^9}, {
  3.976904277321752*^9, 3.976904277479443*^9}, {3.9769346534929667`*^9, 
  3.976934679832074*^9}, {3.977140447592722*^9, 3.9771404532572203`*^9}, {
  3.977140566402894*^9, 3.977140568807021*^9}, {3.977156250685926*^9, 
  3.9771563173270197`*^9}, {3.977400004319621*^9, 3.977400010962962*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"855a5ed6-8a17-4d17-908b-fc45d87f51cc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MScalarSols", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "n", " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], "+", 
             RowBox[{"4", " ", "T0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"], "n"}]], "+", 
         RowBox[{
          SubscriptBox["\[CapitalGamma]", "1"], "[", 
          RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Gamma]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"m", " ", "T0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
          RowBox[{"6", " ", "n", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "1"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"m", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
          RowBox[{"6", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CapitalGamma]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"T0", ",", "\[Nu]"}], "]"}], "T0"]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox[
       SubscriptBox["\[Lambda]", "2"], "0"], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"T0", ",", "\[Nu]"}], "}"}], ",", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
         RowBox[{"6", "  ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], "\[IndentingNewLine]",
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MScalarSolser", "[", "FF_", "]"}], ":=", 
   RowBox[{
    RowBox[{"FF", "/.", "MScalarSols"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{"ThermoEEMScalar", "//", "MScalarSolser"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"XX", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.976904316537758*^9, 3.9769043519659967`*^9}, {
   3.9769044217995443`*^9, 3.976904459702922*^9}, {3.976904645049144*^9, 
   3.976904651292549*^9}, {3.9769046953242483`*^9, 3.976904695889893*^9}, {
   3.976904808299882*^9, 3.976904808462236*^9}, {3.97690486134972*^9, 
   3.9769048619270697`*^9}, {3.976904901834091*^9, 3.976904909023497*^9}, {
   3.976904966997992*^9, 3.9769049741363564`*^9}, {3.9769054102500153`*^9, 
   3.976905431582165*^9}, {3.976905477361661*^9, 3.976905567820757*^9}, {
   3.9769056293485947`*^9, 3.9769056333127527`*^9}, {3.976905767267462*^9, 
   3.976905776472756*^9}, {3.976905851146892*^9, 3.976905854038806*^9}, 
   3.976905919097501*^9, {3.9769059546348753`*^9, 3.97690600448042*^9}, {
   3.976906044884951*^9, 3.97690605764683*^9}, {3.976934710630248*^9, 
   3.9769347440771437`*^9}, {3.976934852448584*^9, 3.976934852980104*^9}, {
   3.97693488744925*^9, 3.9769348912505007`*^9}, {3.9769349745842657`*^9, 
   3.9769349961996927`*^9}, {3.976935026810803*^9, 3.976935030067869*^9}, {
   3.976937413098464*^9, 3.976937415563836*^9}, {3.9769374545011597`*^9, 
   3.976937488176306*^9}, {3.976937522706272*^9, 3.976937523174466*^9}, {
   3.976977788814672*^9, 3.976977968950349*^9}, {3.97697935147328*^9, 
   3.976979360683105*^9}, {3.976979405856127*^9, 3.976979441545209*^9}, {
   3.976979520728114*^9, 3.976979535990855*^9}, {3.976979574691072*^9, 
   3.976979606923167*^9}, {3.976979647634817*^9, 3.97697967333735*^9}, {
   3.9769799247150927`*^9, 3.976979934478236*^9}, {3.976980098784729*^9, 
   3.9769801015108967`*^9}, 3.97698043738466*^9, {3.977140462493492*^9, 
   3.977140605872328*^9}, {3.9771563716334057`*^9, 3.977156408685444*^9}, {
   3.977156842644496*^9, 3.977156842847804*^9}, {3.977156882747278*^9, 
   3.977156883436844*^9}, {3.977157146856112*^9, 3.9771571470438347`*^9}, {
   3.977158027937463*^9, 3.977158049925207*^9}, {3.977158305719079*^9, 
   3.977158335612331*^9}, {3.9771583765867147`*^9, 3.9771583799578247`*^9}, {
   3.9771584776513777`*^9, 3.97715849041614*^9}, {3.9771597018591957`*^9, 
   3.977159703903297*^9}, {3.977159739322199*^9, 3.977159746190761*^9}, {
   3.977160326922833*^9, 3.977160330747383*^9}, {3.977161422683071*^9, 
   3.977161424414023*^9}, {3.977161729750958*^9, 3.9771617305242243`*^9}, {
   3.9771625762850027`*^9, 3.977162577075417*^9}, {3.977162661934202*^9, 
   3.977162669693266*^9}, {3.977163208684963*^9, 3.977163211769033*^9}, {
   3.9771632498114*^9, 3.977163306881024*^9}, {3.977163803665495*^9, 
   3.9771638042899*^9}, {3.9771638426016693`*^9, 3.9771638780340767`*^9}, 
   3.977164204565299*^9, {3.977287936004101*^9, 3.977287974851406*^9}, {
   3.9772880275904427`*^9, 3.9772880364269247`*^9}, {3.9772880767379007`*^9, 
   3.97728807734513*^9}, {3.9772881093883247`*^9, 3.977288141845805*^9}, {
   3.9774000162637568`*^9, 3.977400030106352*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"777a00c5-48fc-440b-89df-c68fcd25e3db"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]},
      {
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptE]", "]"}], "2"],
        SeriesData[$CellContext`\[ScriptE], 0, {}, 2, 2, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.976977925537812*^9, 3.976977935370207*^9}, 
   3.976977970871975*^9, 3.976979361786233*^9, {3.976979422361929*^9, 
   3.97697944209064*^9}, 3.976979536570671*^9, {3.9769795802839737`*^9, 
   3.976979607431223*^9}, {3.976979653613453*^9, 3.976979675131219*^9}, 
   3.976979935667509*^9, {3.97714055065341*^9, 3.977140571020804*^9}, 
   3.977140606813218*^9, 3.977145693413272*^9, {3.977156401243291*^9, 
   3.9771564097248173`*^9}, 3.977156717346982*^9, 3.9771568447527103`*^9, {
   3.9771568840755177`*^9, 3.9771568948406677`*^9}, {3.977157133786921*^9, 
   3.9771571484608717`*^9}, {3.9771580401519337`*^9, 
   3.9771580505278254`*^9}, {3.9771583079915*^9, 3.977158336782462*^9}, {
   3.977158369448599*^9, 3.977158380408578*^9}, {3.977158481438655*^9, 
   3.977158491122321*^9}, 3.977159392387517*^9, 3.977159530323902*^9, 
   3.977159704924827*^9, {3.9771597399367123`*^9, 3.9771597469184217`*^9}, 
   3.97716004238694*^9, 3.977160095099635*^9, 3.977160257867487*^9, 
   3.9771603316809*^9, 3.9771603895612097`*^9, 3.977160566986581*^9, 
   3.977161078212475*^9, 3.977161124497346*^9, {3.9771614190577593`*^9, 
   3.977161427998769*^9}, 3.977161735883116*^9, 3.977162587447207*^9, {
   3.9771626707604847`*^9, 3.977162697076229*^9}, 3.97716316380309*^9, 
   3.977163213969716*^9, 3.977163250327857*^9, {3.977163300056592*^9, 
   3.977163307524891*^9}, 3.977163805445621*^9, 3.97716387876614*^9, 
   3.9771642059044847`*^9, 3.97722152000933*^9, 3.977287894147427*^9, {
   3.9772879388878*^9, 3.9772880375235*^9}, 3.977288078231681*^9, {
   3.977288112253948*^9, 3.977288134681993*^9}, 3.977288179010213*^9, 
   3.977306711382522*^9, 3.977306747814587*^9, {3.97740001882915*^9, 
   3.977400030496772*^9}, 3.97792399097544*^9},
 CellLabel->
  "Out[337]//MatrixForm=",ExpressionUUID->"2250205a-d060-4f08-a27f-\
05f893122d49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EOSMScalarVal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EOSConstructor2", "@@", 
      RowBox[{"(", 
       RowBox[{"MScalarConsti", "+", "\[Delta]Consti"}], ")"}]}], "//", 
     "MScalarSolser"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptE]", "]"}], "3"]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.976905141541275*^9, 3.976905195219171*^9}, {
   3.976905233064324*^9, 3.976905253590288*^9}, {3.9769052864564333`*^9, 
   3.9769052870305758`*^9}, {3.9769053825742693`*^9, 3.976905387507484*^9}, {
   3.97690559900587*^9, 3.976905610148617*^9}, {3.976905650649737*^9, 
   3.976905659150429*^9}, {3.976937270953539*^9, 3.9769373054795017`*^9}, {
   3.9771406150404882`*^9, 3.97714062205936*^9}, {3.977163331943972*^9, 
   3.9771633772806873`*^9}, {3.97716472428682*^9, 3.977164724627653*^9}, {
   3.977400043735496*^9, 3.977400062988826*^9}, 3.977400109065287*^9, 
   3.977923996013164*^9},
 CellLabel->
  "In[338]:=",ExpressionUUID->"bf99233b-648f-4252-af82-c6ebc7bc0626"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["T0", "2"], " ", 
     RowBox[{"BesselK", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"m", " ", "T0", " ", "v\[Alpha]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "n", " ", "T0", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T0", "2"]}]}], ")"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"m", " ", "n"}], "T0"]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
       RowBox[{"24", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["T0", "2"], " ", "vw2", " ", 
       RowBox[{
        SubscriptBox["\[CapitalGamma]", "1"], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["T0", "3"], " ", "v\[Alpha]2", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CapitalGamma]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[ScriptE]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptE]", "]"}], "3"],
    SeriesData[$CellContext`\[ScriptE], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[ScriptE], 
   0, {$CellContext`m^2 $CellContext`n^(-2) Pi^(-2) $CellContext`T0^2 
    BesselK[2, $CellContext`m $CellContext`n/$CellContext`T0] 
    Cosh[$CellContext`n $CellContext`\[Nu]], 0, 
    Rational[1, 24] $CellContext`m $CellContext`n^(-1) 
     Pi^(-2) $CellContext`T0 $CellContext`v\[Alpha]2 (
      4 $CellContext`m $CellContext`n $CellContext`T0 
       BesselK[0, $CellContext`m $CellContext`n/$CellContext`T0] + \
($CellContext`m^2 $CellContext`n^2 + 8 $CellContext`T0^2) 
       BesselK[1, $CellContext`m $CellContext`n/$CellContext`T0]) 
     Cosh[$CellContext`n $CellContext`\[Nu]] + 
    2 $CellContext`T0^2 $CellContext`vw2 
     Subscript[$CellContext`\[CapitalGamma], 
       1][$CellContext`T0, $CellContext`\[Nu]] + $CellContext`T0^3 \
$CellContext`v\[Alpha]2 Derivative[1, 0][
       Subscript[$CellContext`\[CapitalGamma], 
        1]][$CellContext`T0, $CellContext`\[Nu]]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.977400080286469*^9, 3.977400156964958*^9, 
  3.9779240017930927`*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"28ac5c7d-6a52-4770-9924-43afd965b19f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EOSMScalar", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["T0", "2"], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["T0", "2"], "2"], 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "3"], " ", "n", " ", 
          RowBox[{"BesselK", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "T0"}]], "v\[Alpha]2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T0", "2"], " ", "vw2", " ", 
        RowBox[{
         SubscriptBox["\[CapitalGamma]", "1"], "[", 
         RowBox[{"T0", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["T0", "3"], " ", "v\[Alpha]2", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CapitalGamma]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"T0", ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptE]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EOSMScalar", "-", "EOSMScalarVal"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.977163769348774*^9, 3.9771637708406*^9}, {
   3.9771639886347923`*^9, 3.977164001573134*^9}, 3.977164048595529*^9, {
   3.9771647384890337`*^9, 3.977164775077277*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"0ead5573-423c-457c-a9f2-13ee423d4752"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[ScriptE]", "]"}], "3"],
  SeriesData[$CellContext`\[ScriptE], 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9771637674910707`*^9, 3.977163773086762*^9}, 
   3.9771639386619368`*^9, {3.977163981563795*^9, 3.9771640018962183`*^9}, 
   3.977164050208486*^9, 3.977164263516943*^9, {3.9771647561524477`*^9, 
   3.977164776218753*^9}, 3.977221580230061*^9, 3.977288236309458*^9, 
   3.9773067909655952`*^9, 3.977400178326844*^9, 3.97792401430573*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"fa773f3c-a9aa-4cba-a397-19e99101363d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalI]2", "[", "EOSMScalar", "]"}], "/.", 
   RowBox[{"\[ScriptE]", "->", "1"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.977164669593659*^9, 3.977164682088093*^9}, {
  3.977221612664228*^9, 3.977221618353883*^9}, {3.9774001379175243`*^9, 
  3.977400138110903*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"c13745c9-f93a-4395-82c5-60b958332a4f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["m", "3"], " ", "n", " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{"3", ",", 
     FractionBox[
      RowBox[{"m", " ", "n"}], "T0"]}], "]"}], " ", 
   RowBox[{"Cosh", "[", 
    RowBox[{"n", " ", "\[Nu]"}], "]"}]}], 
  RowBox[{"12", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "T0"}]]], "Output",
 CellChangeTimes->{{3.9771646775448923`*^9, 3.9771646824002132`*^9}, {
   3.9772215841552067`*^9, 3.977221618874063*^9}, 3.977288246515934*^9, 
   3.977400181781053*^9, 3.977924026824232*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"e86c59a1-9889-485b-8e7b-787ae74045e1"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1800, 1102},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"da5e45d3-f98e-4d9d-acb6-8548aa1ea604"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 360, 9, 50, "Text",ExpressionUUID->"052dfb75-1b0c-4d92-9b04-7c66ceabe2e1"],
Cell[CellGroupData[{
Cell[943, 33, 163, 3, 101, "Chapter",ExpressionUUID->"a7819ece-1610-4794-8ae5-4e72de8ee20a"],
Cell[1109, 38, 274, 6, 44, "Input",ExpressionUUID->"fd97911e-18d7-4cc9-8f5c-9a3ce1fac47e"],
Cell[1386, 46, 322, 8, 44, "Input",ExpressionUUID->"290a7494-4a9f-41b6-81d6-387f7953ebce"],
Cell[1711, 56, 530, 9, 44, "Input",ExpressionUUID->"fca00f7d-0da7-4e7b-b6ef-09090de5e6e3"],
Cell[2244, 67, 3791, 109, 216, "Input",ExpressionUUID->"9c6a1c1a-af82-4e64-a411-e6208f6bb427"],
Cell[6038, 178, 582, 16, 95, "Input",ExpressionUUID->"c6d2b15c-119d-4982-82d0-029b032184c7"]
}, Closed]],
Cell[CellGroupData[{
Cell[6657, 199, 180, 3, 83, "Chapter",ExpressionUUID->"f033451a-783c-480f-b241-dca2e6c2d50f"],
Cell[6840, 204, 240, 6, 50, "Text",ExpressionUUID->"a8e6b405-ed17-48ff-a19e-6c1cd36660e2"],
Cell[CellGroupData[{
Cell[7105, 214, 351, 5, 99, "Section",ExpressionUUID->"df692569-bbe8-4285-bdec-232a0d5928f6"],
Cell[7459, 221, 400, 9, 44, "Input",ExpressionUUID->"62ad814e-5746-4bc9-8f7b-ea8de25d57f4"],
Cell[CellGroupData[{
Cell[7884, 234, 254, 4, 65, "Subsubsection",ExpressionUUID->"3469d3f7-891d-4ee2-a956-bf341259a436"],
Cell[8141, 240, 8131, 251, 430, "Input",ExpressionUUID->"a34579be-53a0-43e3-8151-d0309bffb7b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16309, 496, 304, 5, 65, "Subsubsection",ExpressionUUID->"7c5adad8-a99c-485c-bead-0c4361c133a5"],
Cell[16616, 503, 8416, 264, 427, "Input",ExpressionUUID->"6e267c68-0b12-4d80-a945-8e1c5453f899"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25069, 772, 356, 6, 65, "Subsubsection",ExpressionUUID->"3948d066-6962-4944-9775-8d100692ec76"],
Cell[25428, 780, 8146, 242, 430, "Input",ExpressionUUID->"b143d5a1-dafe-4c23-8634-e9ec7017d38d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33611, 1027, 356, 6, 65, "Subsubsection",ExpressionUUID->"36cc4cc2-3c7e-48fb-a113-dc39b92705d4"],
Cell[33970, 1035, 8274, 180, 269, "Input",ExpressionUUID->"df9e5672-6070-4584-b599-ab50d8efd0f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42281, 1220, 402, 6, 65, "Subsubsection",ExpressionUUID->"54581101-c290-401f-9315-c83f3506250d"],
Cell[42686, 1228, 14513, 347, 402, "Input",ExpressionUUID->"4a601463-8804-41e1-8a6e-c300d13c719e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57236, 1580, 454, 7, 65, "Subsubsection",ExpressionUUID->"1844e3a6-d1c5-41c5-ab62-305547ada66e"],
Cell[57693, 1589, 13624, 328, 436, "Input",ExpressionUUID->"f41e5f7e-6f7c-4c08-bcb7-cdf115afa916"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71354, 1922, 503, 8, 65, "Subsubsection",ExpressionUUID->"93af576e-5d69-4df2-86ea-905670c109a4"],
Cell[71860, 1932, 18012, 441, 600, "Input",ExpressionUUID->"e87e5b39-ddae-4632-a317-6c7d3e85e947"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89909, 2378, 505, 8, 65, "Subsubsection",ExpressionUUID->"b25ad9c8-62a6-4d43-8630-d27ecb4a9249"],
Cell[90417, 2388, 11959, 273, 358, "Input",ExpressionUUID->"9c3f6b4e-7939-4d9f-8559-bdce395238d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102413, 2666, 505, 8, 65, "Subsubsection",ExpressionUUID->"6e41448f-f412-478b-813e-789b2b4ea61d"],
Cell[102921, 2676, 10647, 227, 355, "Input",ExpressionUUID->"4af0f39e-00ce-46b4-975f-58e88cd73b09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113605, 2908, 503, 8, 65, "Subsubsection",ExpressionUUID->"4f24743b-239d-474a-bdcb-fa001ed85a94"],
Cell[114111, 2918, 15673, 371, 513, "Input",ExpressionUUID->"8bdd8bff-a0aa-4e78-a9c4-a9ed0a03f5ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129821, 3294, 505, 8, 65, "Subsubsection",ExpressionUUID->"5beba2c0-4d50-4492-a6d0-4ef83ae1fa31"],
Cell[130329, 3304, 10487, 216, 300, "Input",ExpressionUUID->"a920451b-4d84-48fd-ae60-b5b31ee6ce48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140853, 3525, 507, 8, 65, "Subsubsection",ExpressionUUID->"ebe6f90e-7c43-42c8-a9ff-1e9fb45091b4"],
Cell[141363, 3535, 14465, 340, 552, "Input",ExpressionUUID->"12fdaa19-9722-4018-aee8-e53d1bcc41c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155865, 3880, 156, 3, 65, "Subsubsection",ExpressionUUID->"db4d2d0c-e508-4ea4-9ba1-000f936b6ea3"],
Cell[156024, 3885, 4219, 111, 245, "Input",ExpressionUUID->"c22f4933-f497-457f-ad86-b10e6f6290bc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[160292, 4002, 430, 6, 76, "Section",ExpressionUUID->"bf9b6f39-69df-447a-b99a-457d1e83f105"],
Cell[160725, 4010, 455, 10, 44, "Input",ExpressionUUID->"3662e07d-a98a-4148-8c27-5f55219d3fe9"],
Cell[CellGroupData[{
Cell[161205, 4024, 182, 4, 65, "Subsubsection",ExpressionUUID->"cc0081c1-b80e-472e-b08b-38e47b561544"],
Cell[161390, 4030, 3533, 107, 205, "Input",ExpressionUUID->"b6e302ab-d98c-4e90-a77e-a17fa62d39df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164960, 4142, 235, 5, 65, "Subsubsection",ExpressionUUID->"e33dd9ce-5267-4f48-9225-22dfe626e06f"],
Cell[165198, 4149, 3551, 97, 205, "Input",ExpressionUUID->"738c6310-00e1-4a71-acc7-863c6e0ee59f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168786, 4251, 283, 5, 65, "Subsubsection",ExpressionUUID->"c052ef58-9337-45e5-9f8a-5b18611c9ec5"],
Cell[169072, 4258, 8919, 253, 380, "Input",ExpressionUUID->"4a180957-3733-40fc-a257-6026ff3b29ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178028, 4516, 281, 5, 65, "Subsubsection",ExpressionUUID->"a35feed3-7894-41fa-9658-9b5478eae834"],
Cell[178312, 4523, 5723, 165, 291, "Input",ExpressionUUID->"af79c35d-2607-4426-933e-e13e10d0449e"],
Cell[CellGroupData[{
Cell[184060, 4692, 271, 6, 44, "Input",ExpressionUUID->"a58d4c9a-af25-4529-95ab-c9a0648566b3"],
Cell[184334, 4700, 672, 16, 70, "Output",ExpressionUUID->"a5259747-4968-4d0f-9135-bfb7bee8e26a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185055, 4722, 331, 6, 65, "Subsubsection",ExpressionUUID->"a6dcbd86-fa5c-4bb6-a341-65fb82ba4a0d"],
Cell[185389, 4730, 7449, 206, 261, "Input",ExpressionUUID->"a5b59cc1-6573-4a73-b18a-e8f4c5e4c744"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192875, 4941, 335, 6, 65, "Subsubsection",ExpressionUUID->"d41c6b80-469c-4e48-9901-98f004e6b443"],
Cell[193213, 4949, 6692, 178, 261, "Input",ExpressionUUID->"1472d5bb-2122-41ed-85e6-c5b91c8c4a1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199942, 5132, 385, 7, 65, "Subsubsection",ExpressionUUID->"79d4a0e2-9a24-4117-8a33-a9990fa68392"],
Cell[200330, 5141, 12035, 327, 460, "Input",ExpressionUUID->"ac68c9b7-d0c1-418b-bbb1-7e521ea74f67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212402, 5473, 387, 7, 65, "Subsubsection",ExpressionUUID->"19e4e354-aa9a-4a34-a05e-e9048d66b347"],
Cell[212792, 5482, 11028, 306, 433, "Input",ExpressionUUID->"5f93f2ee-53e7-40ea-9a05-3184ab64e21c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223857, 5793, 156, 3, 65, "Subsubsection",ExpressionUUID->"ecfc3e90-b1f7-463e-868a-5cbe90dffa1a"],
Cell[224016, 5798, 3014, 79, 135, "Input",ExpressionUUID->"8f4d20d6-9f73-4eed-a320-93297d378d24"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[227079, 5883, 249, 4, 76, "Section",ExpressionUUID->"c73bf0da-d874-4af8-aab9-586c45ae872c"],
Cell[227331, 5889, 5990, 174, 294, "Input",ExpressionUUID->"81a47a55-f55b-4dd7-ba8a-213224b36d62"],
Cell[233324, 6065, 1509, 38, 74, "Input",ExpressionUUID->"e7cb7289-99be-4b4c-9ca6-cf74a6521789"]
}, Closed]],
Cell[CellGroupData[{
Cell[234870, 6108, 308, 5, 76, "Section",ExpressionUUID->"bab763e7-29d4-4014-8a08-f1004eca3332"],
Cell[235181, 6115, 2608, 83, 175, "Input",ExpressionUUID->"ec8d0006-df2d-4ed7-bd9a-10f56c7c4669"],
Cell[237792, 6200, 1307, 35, 74, "Input",ExpressionUUID->"70ba508c-c1eb-4259-8c00-e33c0dbed347"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239148, 6241, 270, 6, 101, "Chapter",ExpressionUUID->"44be1929-693a-41c4-82a3-98dccea483dd"],
Cell[239421, 6249, 332, 7, 83, "Text",ExpressionUUID->"b68e566e-81d6-4341-ab7c-7c8f812e1d53"],
Cell[CellGroupData[{
Cell[239778, 6260, 158, 3, 99, "Section",ExpressionUUID->"7303e63f-fbc7-45b3-955c-c6efded6f533"],
Cell[239939, 6265, 662, 11, 44, "Input",ExpressionUUID->"dd74c45b-1d1c-4ad6-9c9d-b0174aa3d526"],
Cell[240604, 6278, 2459, 61, 453, "Input",ExpressionUUID->"b06dbb29-6499-442f-93c8-a608869c6068"],
Cell[243066, 6341, 2343, 56, 275, "Input",ExpressionUUID->"885fb5f0-3107-49be-b70a-f63663268248"],
Cell[245412, 6399, 2717, 71, 129, "Input",ExpressionUUID->"5450ecd4-9136-4095-bd72-1a461bf225c6"],
Cell[248132, 6472, 862, 18, 105, "Input",ExpressionUUID->"bfb72a07-0781-4215-85aa-ccb06931e91e"],
Cell[248997, 6492, 912, 23, 77, "Input",ExpressionUUID->"471cd504-b013-469d-9f6b-d7f8c15a427d"],
Cell[249912, 6517, 4125, 105, 166, "Input",ExpressionUUID->"39e8726e-252e-428b-813d-d14e20692a5c"],
Cell[254040, 6624, 2871, 72, 129, "Input",ExpressionUUID->"0044b05c-b367-4293-a265-f4b6b83a3590"],
Cell[256914, 6698, 594, 17, 63, "Input",ExpressionUUID->"e6762312-e117-44d6-81b4-642bb7d6ac1f"],
Cell[257511, 6717, 641, 16, 63, "Input",ExpressionUUID->"0362d70d-1c61-406d-95a4-c6dfd94ec68f"]
}, Closed]],
Cell[CellGroupData[{
Cell[258189, 6738, 380, 6, 76, "Section",ExpressionUUID->"2f61744f-81f5-4387-b0ee-fa6cb64e83ad"],
Cell[258572, 6746, 2437, 54, 197, "Input",ExpressionUUID->"26b73765-f5df-4853-ab63-79f5c4586dae"],
Cell[261012, 6802, 1586, 33, 65, "Input",ExpressionUUID->"54141628-502e-44c7-b0f2-40255a424870"],
Cell[262601, 6837, 427, 13, 44, "Input",ExpressionUUID->"48fbc0cd-ebd1-48e4-a85a-ae66a6bcb68e"],
Cell[CellGroupData[{
Cell[263053, 6854, 801, 17, 74, "Input",ExpressionUUID->"f4d42240-2326-40ac-a6dd-a555943a2919"],
Cell[263857, 6873, 1429, 33, 52, "Output",ExpressionUUID->"b702dd6c-d0c7-4a0f-bf50-fc5dfe8f9431"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[265335, 6912, 411, 6, 76, "Section",ExpressionUUID->"55a0f4f0-7e7f-49c9-a178-9c06355fb0df"],
Cell[265749, 6920, 927, 27, 96, "Input",ExpressionUUID->"bbe73b49-1e28-4995-820c-38754ca7c966"],
Cell[266679, 6949, 1611, 46, 135, "Input",ExpressionUUID->"e2e6c664-dd58-4465-9c62-7fd7d57ae66a"],
Cell[268293, 6997, 3730, 109, 368, "Input",ExpressionUUID->"c6d4740b-4a0f-4aa5-9f66-4e055cf78ea4"],
Cell[272026, 7108, 3827, 106, 258, "Input",ExpressionUUID->"2f6b76a4-28f9-4c60-9582-856ec4eac053"],
Cell[275856, 7216, 3978, 109, 258, "Input",ExpressionUUID->"9fff480a-a4f1-4126-8db9-91b610db7ba8"],
Cell[279837, 7327, 2187, 60, 135, "Input",ExpressionUUID->"bf4f6d53-d01a-4f41-9f79-139e7ca43b9a"]
}, Closed]],
Cell[CellGroupData[{
Cell[282061, 7392, 374, 6, 76, "Section",ExpressionUUID->"d27d815e-4803-44e0-a0a7-5a4aafe59b90"],
Cell[CellGroupData[{
Cell[282460, 7402, 254, 4, 65, "Subsubsection",ExpressionUUID->"2dca1ecc-20eb-4e03-9ab3-e4f8d66a0523"],
Cell[282717, 7408, 1003, 27, 98, "Input",ExpressionUUID->"814241df-23a7-437c-a243-a4341dcba852"],
Cell[CellGroupData[{
Cell[283745, 7439, 5464, 82, 74, "Input",ExpressionUUID->"e6abb0cc-b512-4aea-9113-0f7a1f647f6e"],
Cell[289212, 7523, 7330, 152, 189, "Output",ExpressionUUID->"e4b59553-53c9-4d1c-af37-ab08601b660c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[296591, 7681, 155, 3, 65, "Subsubsection",ExpressionUUID->"1ef8a597-e9f0-4dba-b9d1-3c4ccaff98d3"],
Cell[296749, 7686, 1243, 36, 120, "Input",ExpressionUUID->"623c4ec6-4539-4048-9347-293ced22edb9"],
Cell[CellGroupData[{
Cell[298017, 7726, 5569, 84, 74, "Input",ExpressionUUID->"22ca12d0-fee7-4a1d-837c-795e1b2039dc"],
Cell[303589, 7812, 4219, 109, 151, "Output",ExpressionUUID->"cd10738c-7aac-4bd9-bd21-4472163eeae2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307857, 7927, 206, 4, 65, "Subsubsection",ExpressionUUID->"f621be7b-6b05-46fa-a0b2-25e373f07355"],
Cell[308066, 7933, 867, 25, 98, "Input",ExpressionUUID->"47a74733-6ca2-4250-8a58-9f2f281ff06c"],
Cell[CellGroupData[{
Cell[308958, 7962, 5012, 76, 44, "Input",ExpressionUUID->"149afbb9-4b29-44ff-ba89-f93336b8cb59"],
Cell[313973, 8040, 6842, 145, 152, "Output",ExpressionUUID->"31401541-34bc-47d3-8b73-4c4befed7860"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[320864, 8191, 206, 4, 65, "Subsubsection",ExpressionUUID->"0e1ced8a-13ca-4b50-afcb-8f9be89403d9"],
Cell[321073, 8197, 935, 27, 98, "Input",ExpressionUUID->"a6cfbeb0-84bb-41b4-ae97-cc814c7e1a32"],
Cell[CellGroupData[{
Cell[322033, 8228, 1149, 24, 44, "Input",ExpressionUUID->"e657951c-0ed1-4e09-bb2b-ccaf7ea64393"],
Cell[323185, 8254, 6927, 146, 152, "Output",ExpressionUUID->"06e83e6a-1e77-45ea-ab2d-f0fd6425c0cf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[330161, 8406, 353, 6, 65, "Subsubsection",ExpressionUUID->"0e07bd98-5b9d-41cb-9f6b-da45bbba30f1"],
Cell[330517, 8414, 1174, 32, 98, "Input",ExpressionUUID->"17a93d25-f3b8-4dc3-a9bb-9cb56d6b504d"],
Cell[CellGroupData[{
Cell[331716, 8450, 1048, 23, 44, "Input",ExpressionUUID->"a79d26e8-0f07-4c6b-b2a3-261fa16aadaa"],
Cell[332767, 8475, 8091, 162, 152, "Output",ExpressionUUID->"5cc97d4f-0f0e-4591-aaf5-d50a8ac29e00"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[340907, 8643, 255, 4, 65, "Subsubsection",ExpressionUUID->"7883cffb-72a3-45d0-9ff4-bcc44c382fb1"],
Cell[341165, 8649, 1149, 34, 120, "Input",ExpressionUUID->"26811696-c790-48f5-9b8c-0a050e78f070"],
Cell[CellGroupData[{
Cell[342339, 8687, 1044, 22, 44, "Input",ExpressionUUID->"0ad55b71-9d4c-4f4e-b833-26cbb1ab6803"],
Cell[343386, 8711, 3607, 101, 152, "Output",ExpressionUUID->"f2290bbc-ce6f-4b05-a016-a9d36461daca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[347042, 8818, 304, 5, 65, "Subsubsection",ExpressionUUID->"9931b307-145a-48b1-8b14-599984d9b9ad"],
Cell[347349, 8825, 979, 27, 98, "Input",ExpressionUUID->"32df1ed0-c3b2-4fdf-a7a2-c10629bae5f5"],
Cell[CellGroupData[{
Cell[348353, 8856, 871, 18, 44, "Input",ExpressionUUID->"2008f6af-7925-40fd-907f-47604c367f70"],
Cell[349227, 8876, 3606, 101, 152, "Output",ExpressionUUID->"e2fd88cc-e3b4-48c0-8155-37edb49758aa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[352882, 8983, 353, 6, 65, "Subsubsection",ExpressionUUID->"bdf58f34-b419-4eab-8e24-8f88d640d572"],
Cell[353238, 8991, 1046, 28, 98, "Input",ExpressionUUID->"6a8842fb-a282-4114-a510-1e50b24adc6c"],
Cell[CellGroupData[{
Cell[354309, 9023, 869, 18, 44, "Input",ExpressionUUID->"f1b44ba2-75df-4cbd-8419-dce9329fc78a"],
Cell[355181, 9043, 3629, 101, 152, "Output",ExpressionUUID->"e709c29e-987d-42eb-99a0-f2d19ce2157d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[358859, 9150, 457, 7, 65, "Subsubsection",ExpressionUUID->"63577014-c7ff-46f5-a39a-7ae90a23e532"],
Cell[359319, 9159, 1368, 36, 98, "Input",ExpressionUUID->"aad65f5e-4c7e-44b4-bc2d-bed55698aaff"],
Cell[CellGroupData[{
Cell[360712, 9199, 1268, 31, 74, "Input",ExpressionUUID->"acbbba09-92b6-4380-9f96-a99212f20b66"],
Cell[361983, 9232, 8418, 167, 152, "Output",ExpressionUUID->"59944df0-0bdf-43d5-8297-81dc74be9c03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370450, 9405, 399, 6, 65, "Subsubsection",ExpressionUUID->"030e2044-bb3f-419e-8394-5c8c89bf6f20"],
Cell[370852, 9413, 1275, 34, 98, "Input",ExpressionUUID->"19d7ee56-849d-43b8-9183-39b60ddfa805"],
Cell[CellGroupData[{
Cell[372152, 9451, 1088, 23, 74, "Input",ExpressionUUID->"634bdd30-7f98-4aeb-b744-00ead10322be"],
Cell[373243, 9476, 3628, 101, 152, "Output",ExpressionUUID->"3e50ba40-aec8-4386-a02a-b6c501e6eccb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[376920, 9583, 448, 7, 65, "Subsubsection",ExpressionUUID->"cb11387d-7043-4dc7-9868-ba3f7f79daba"],
Cell[377371, 9592, 1322, 34, 98, "Input",ExpressionUUID->"ec75ca50-af48-4d71-b00b-cb728e132c85"],
Cell[CellGroupData[{
Cell[378718, 9630, 1020, 22, 74, "Input",ExpressionUUID->"0ac2396e-3515-433e-a51d-d207f5c17569"],
Cell[379741, 9654, 3607, 101, 152, "Output",ExpressionUUID->"f9fc4a22-9168-40c7-a178-6c46f0676f50"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383397, 9761, 507, 8, 65, "Subsubsection",ExpressionUUID->"d4893eb8-3c5b-43b3-b8ac-d46e79d85acd"],
Cell[383907, 9771, 1450, 37, 98, "Input",ExpressionUUID->"a801c659-6c75-47c0-bef4-38852275356a"],
Cell[CellGroupData[{
Cell[385382, 9812, 1216, 30, 74, "Input",ExpressionUUID->"92cdd249-ebd9-4c7e-87c8-81d717b20f23"],
Cell[386601, 9844, 8666, 170, 152, "Output",ExpressionUUID->"575bfaa3-340f-4ef3-a697-907c35b8744d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[395328, 10021, 430, 6, 76, "Section",ExpressionUUID->"6a16a109-ec54-436d-bdde-ae9ed3b17bb9"],
Cell[CellGroupData[{
Cell[395783, 10031, 182, 4, 65, "Subsubsection",ExpressionUUID->"c622d67f-7bf7-442e-aaf7-b23cabfa59fc"],
Cell[395968, 10037, 1080, 31, 98, "Input",ExpressionUUID->"bf252161-e3cb-41cf-95d1-d5a392c1fdd7"],
Cell[CellGroupData[{
Cell[397073, 10072, 978, 21, 44, "Input",ExpressionUUID->"15f4fac3-b759-4f79-93eb-b96377b929ab"],
Cell[398054, 10095, 3992, 107, 152, "Output",ExpressionUUID->"44889605-88d6-4982-88f6-2885bf5a5fa3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[402095, 10208, 235, 5, 65, "Subsubsection",ExpressionUUID->"b23f1b9f-5a26-46b8-892a-ede4134edc7d"],
Cell[402333, 10215, 1151, 32, 98, "Input",ExpressionUUID->"0b7a86a0-f72b-43d1-b889-b798393b5179"],
Cell[CellGroupData[{
Cell[403509, 10251, 1179, 24, 44, "Input",ExpressionUUID->"2d649788-11e9-4cae-b56f-6e9c06ff3ec4"],
Cell[404691, 10277, 4262, 110, 152, "Output",ExpressionUUID->"8e1a8b2f-2b72-474b-9de3-61ba78cb3117"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[409002, 10393, 283, 5, 65, "Subsubsection",ExpressionUUID->"19364868-00fb-4730-b212-01ddb7a4db90"],
Cell[409288, 10400, 1347, 35, 98, "Input",ExpressionUUID->"760dd70e-6aed-4995-9d25-f2f9938eb2d8"],
Cell[CellGroupData[{
Cell[410660, 10439, 1642, 35, 105, "Input",ExpressionUUID->"19c73af8-163b-4ac6-8261-978a6ff00223"],
Cell[412305, 10476, 4792, 118, 152, "Output",ExpressionUUID->"1df5c3cf-54da-4e17-a63b-113e422df862"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[417146, 10600, 281, 5, 65, "Subsubsection",ExpressionUUID->"3f0b8550-8576-4a92-b787-2ab9ccfe93f6"],
Cell[417430, 10607, 1185, 33, 98, "Input",ExpressionUUID->"a90f2915-4c70-4ee1-9bff-0be65c74c181"],
Cell[CellGroupData[{
Cell[418640, 10644, 1354, 27, 74, "Input",ExpressionUUID->"25b87a3c-a380-4916-ba83-6d249eace722"],
Cell[419997, 10673, 4453, 113, 152, "Output",ExpressionUUID->"433cafde-3008-4701-b4ee-f38fe8c9398b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[424499, 10792, 331, 6, 65, "Subsubsection",ExpressionUUID->"64d4c0e1-553a-4ed9-8a2b-fdee24d45a11"],
Cell[424833, 10800, 1172, 32, 98, "Input",ExpressionUUID->"7554459b-0137-4e3f-a11a-6ea73346ed3b"],
Cell[CellGroupData[{
Cell[426030, 10836, 1427, 28, 74, "Input",ExpressionUUID->"7718070e-fd9f-4b75-85ee-05dfc0715d31"],
Cell[427460, 10866, 4915, 119, 152, "Output",ExpressionUUID->"b46c392f-ff39-46a0-9ab3-a0897f90120e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[432424, 10991, 335, 6, 65, "Subsubsection",ExpressionUUID->"e608b52a-95fb-4fd6-a1e9-ce4fd5dd9694"],
Cell[432762, 10999, 1440, 37, 98, "Input",ExpressionUUID->"c95d91bf-ef16-4f34-b5b4-b01cb0ee3cd6"],
Cell[CellGroupData[{
Cell[434227, 11040, 1768, 37, 105, "Input",ExpressionUUID->"810a491b-0c91-4cdd-9aac-a7ad4c744914"],
Cell[435998, 11079, 5116, 122, 152, "Output",ExpressionUUID->"af9c755b-4f6c-4ac2-ab7a-26bfd78b6eb6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[441163, 11207, 389, 7, 65, "Subsubsection",ExpressionUUID->"2acdd4bb-4020-4c48-9857-50b0dea67778"],
Cell[441555, 11216, 1474, 38, 98, "Input",ExpressionUUID->"e7ee6542-2208-4c7a-90d3-58e780bfc4b1"],
Cell[CellGroupData[{
Cell[443054, 11258, 1866, 38, 105, "Input",ExpressionUUID->"16e95294-a67c-498b-80f7-b34f1b45d2cb"],
Cell[444923, 11298, 5581, 129, 152, "Output",ExpressionUUID->"742d6d8c-af0a-43cb-90c6-de79c634babf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[450553, 11433, 387, 7, 65, "Subsubsection",ExpressionUUID->"82890e93-c9db-46f3-a26a-1b9ee672ab10"],
Cell[450943, 11442, 1485, 37, 98, "Input",ExpressionUUID->"36809d58-71c6-49b7-bf4d-932421c175a7"],
Cell[CellGroupData[{
Cell[452453, 11483, 2018, 40, 105, "Input",ExpressionUUID->"33900aff-8e3b-41c0-9f9c-e3dace084cbd"],
Cell[454474, 11525, 5483, 127, 152, "Output",ExpressionUUID->"78b88a11-cbd5-4354-ba09-8411dd75870b"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[460030, 11660, 286, 5, 101, "Chapter",ExpressionUUID->"d31ea87c-7b7c-4828-9194-8e437bd67291"],
Cell[460319, 11667, 299, 6, 50, "Text",ExpressionUUID->"9792d0e1-e3a5-4917-980c-a9abe2499da0"],
Cell[CellGroupData[{
Cell[460643, 11677, 221, 4, 99, "Section",ExpressionUUID->"8fb31261-ab5d-4860-9563-81463002154f"],
Cell[460867, 11683, 3415, 80, 273, "Input",ExpressionUUID->"915cde4a-91e7-4670-8c65-f2b7f6bdbecb"],
Cell[464285, 11765, 2978, 78, 182, "Input",ExpressionUUID->"0bd9aaf5-5271-4764-a470-1d4fd6f2fb58"],
Cell[467266, 11845, 5079, 128, 261, "Input",ExpressionUUID->"7840b4b5-ccb0-454c-9161-5b80cf3d254c"],
Cell[472348, 11975, 663, 14, 44, "Input",ExpressionUUID->"0e9c395d-218e-442f-9ad3-0b43a8508ac3"]
}, Closed]],
Cell[CellGroupData[{
Cell[473048, 11994, 245, 4, 76, "Section",ExpressionUUID->"3b74829b-bcd4-46ac-8907-96d93951283c"],
Cell[CellGroupData[{
Cell[473318, 12002, 4323, 117, 268, "Input",ExpressionUUID->"2e30611c-5760-4673-be28-9ddfc815e834"],
Cell[477644, 12121, 541, 10, 50, "Output",ExpressionUUID->"aa2b4440-4332-4de6-b292-247256e0bfce"]
}, Open  ]],
Cell[478200, 12134, 1069, 22, 44, "Input",ExpressionUUID->"b9c9f703-6d57-4d5b-93f2-e81ad3a2ac8e"],
Cell[CellGroupData[{
Cell[479294, 12160, 4652, 125, 251, "Input",ExpressionUUID->"2a1f8830-9a8e-44dd-a31e-ae997facd483"],
Cell[483949, 12287, 964, 15, 50, "Output",ExpressionUUID->"d7946498-6489-4d10-abc1-753ba1c3195f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484950, 12307, 3219, 84, 169, "Input",ExpressionUUID->"ba2b3f74-4b93-4a45-95aa-2b2815756087"],
Cell[488172, 12393, 434, 7, 50, "Output",ExpressionUUID->"473c6e73-39f8-4d08-a4e3-0384fa867826"],
Cell[488609, 12402, 434, 7, 50, "Output",ExpressionUUID->"ca9f325f-b272-4a53-bacf-161acedb96b6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[489092, 12415, 314, 5, 76, "Section",ExpressionUUID->"1b5d0894-5dc7-44d8-a333-7a878b7b0440"],
Cell[489409, 12422, 1138, 22, 44, "Input",ExpressionUUID->"66515346-d2af-4dca-8e1e-9d1de7d2a817"],
Cell[CellGroupData[{
Cell[490572, 12448, 410, 11, 44, "Input",ExpressionUUID->"674a91cd-79c1-48d9-a82f-df7c0260eeb5"],
Cell[490985, 12461, 430, 10, 50, "Output",ExpressionUUID->"1dbafe22-6ef8-4645-befa-dba5ac012eb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491452, 12476, 29790, 840, 1473, "Input",ExpressionUUID->"365a7b8b-4bd9-405c-b0af-41a3ae8d31bd"],
Cell[521245, 13318, 1627, 38, 52, "Output",ExpressionUUID->"64ee8bd7-6b42-49c6-a41f-1bb02cef094c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522909, 13361, 389, 9, 44, "Input",ExpressionUUID->"0989417f-9cb9-490c-81be-4e24b508f018"],
Cell[523301, 13372, 4183, 108, 99, "Output",ExpressionUUID->"03816215-864a-4c21-8607-05de05f60dfb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[527533, 13486, 321, 5, 76, "Section",ExpressionUUID->"3c4e1dab-c302-408d-8a7f-52e329c712aa"],
Cell[527857, 13493, 1437, 38, 74, "Input",ExpressionUUID->"aa2ab940-cd3f-49fa-b745-14588c7ee9a6"],
Cell[CellGroupData[{
Cell[529319, 13535, 8725, 238, 766, "Input",ExpressionUUID->"2a7efdea-3075-4d59-897a-574b248414d3"],
Cell[538047, 13775, 659, 14, 52, "Output",ExpressionUUID->"e9f55cf0-c8ca-4056-9e1c-a16a986b70a1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[538755, 13795, 155, 3, 76, "Section",ExpressionUUID->"c3d18334-f9f5-4118-909d-60d9af10341f"],
Cell[538913, 13800, 3692, 108, 196, "Input",ExpressionUUID->"beb00f36-025e-4686-9f8a-46192db77602"],
Cell[CellGroupData[{
Cell[542630, 13912, 367, 6, 74, "Input",ExpressionUUID->"cbc34ac6-9b4e-48d3-881e-c6bf924753de"],
Cell[543000, 13920, 716, 11, 50, "Output",ExpressionUUID->"7d06f4ce-94a5-4137-8604-61b1ab3ddf3a"],
Cell[543719, 13933, 714, 11, 50, "Output",ExpressionUUID->"7d58376f-93de-41aa-8915-baa3d7067ffc"]
}, Open  ]],
Cell[544448, 13947, 640, 19, 46, "Input",ExpressionUUID->"5bf5d0ae-566e-40bd-8473-4d77e1aa9475"],
Cell[CellGroupData[{
Cell[545113, 13970, 347, 6, 74, "Input",ExpressionUUID->"231df9ce-e871-41ca-9a9e-4858c42fd545"],
Cell[545463, 13978, 247, 4, 50, "Output",ExpressionUUID->"08c4ec16-8e28-451b-b3fc-8ea9bb6ccc8f"],
Cell[545713, 13984, 250, 4, 50, "Output",ExpressionUUID->"d9ef927c-8d23-425e-9c9a-14440e9c81ba"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[546012, 13994, 180, 3, 76, "Section",ExpressionUUID->"a1e4379f-fbdb-4e13-946f-146e69303521"],
Cell[546195, 13999, 1216, 30, 46, "Input",ExpressionUUID->"fcd534af-26a7-4568-9e9c-21973f47420d"],
Cell[547414, 14031, 3887, 94, 219, "Input",ExpressionUUID->"822cf02e-dcad-43e0-9046-33f15442de99"],
Cell[551304, 14127, 748, 15, 44, "Input",ExpressionUUID->"c7508999-8c06-4c19-b9c3-248f49354f6a"],
Cell[552055, 14144, 22463, 603, 1320, "Input",ExpressionUUID->"9620433e-f4e9-4e91-b165-9c7bfc849c30"],
Cell[CellGroupData[{
Cell[574543, 14751, 562, 13, 44, "Input",ExpressionUUID->"7f14ef2c-13b6-4605-8b44-2dcd3448b0a4"],
Cell[575108, 14766, 629, 12, 50, "Output",ExpressionUUID->"3b5d14a4-c71f-4dbd-b7eb-ea14d448c2cd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[575786, 14784, 366, 6, 76, "Section",ExpressionUUID->"beb85c88-f849-4431-a9d8-b7117fd677b5"],
Cell[CellGroupData[{
Cell[576177, 14794, 318, 7, 63, "Input",ExpressionUUID->"c678c2be-0ad7-4b9b-91bd-3cd19fe6bf7c"],
Cell[576498, 14803, 295, 7, 50, "Output",ExpressionUUID->"ade981f2-b55a-485d-9c26-35e89c207933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576830, 14815, 261, 4, 79, "Subsection",ExpressionUUID->"bce42149-23f9-4632-bf27-7c6a3264fbb5"],
Cell[577094, 14821, 2906, 66, 427, "Input",ExpressionUUID->"f416fc9f-248c-45c4-9f7e-8ee4850be07d"],
Cell[580003, 14889, 372, 9, 44, "Input",ExpressionUUID->"f9bb72ea-9ed1-4c93-a842-1b1c1545980e"],
Cell[580378, 14900, 596, 13, 44, "Input",ExpressionUUID->"4e824572-d582-4b3c-b837-c0440a9d24b4"],
Cell[CellGroupData[{
Cell[580999, 14917, 613, 14, 80, "Input",ExpressionUUID->"28d5a7ee-e960-422c-99c0-30408c60b38d"],
Cell[581615, 14933, 1128, 32, 52, "Output",ExpressionUUID->"16e67278-0bdf-47b0-93dd-020a727edf0c"],
Cell[582746, 14967, 3048, 93, 97, "Output",ExpressionUUID->"a819a219-8dca-4922-887f-66f92c38f721"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[585843, 15066, 302, 5, 79, "Subsection",ExpressionUUID->"2a686465-be70-4d39-8907-84423784e9df"],
Cell[CellGroupData[{
Cell[586170, 15075, 16534, 431, 564, "Input",ExpressionUUID->"e3cb7ae4-9a3d-451c-9b97-25c70ece9368"],
Cell[602707, 15508, 669, 12, 50, "Output",ExpressionUUID->"20ef4114-7e67-47d8-be79-0f9093ff39ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[603425, 15526, 277, 4, 79, "Subsection",ExpressionUUID->"0052c75f-9565-4dac-b7c6-97bc67211689"],
Cell[603705, 15532, 1015, 23, 44, "Input",ExpressionUUID->"a3d2c198-b798-4eec-be09-2d6a410dbd53"],
Cell[604723, 15557, 10735, 284, 597, "Input",ExpressionUUID->"e483d29d-7299-448e-9742-390920e85266"],
Cell[615461, 15843, 235, 4, 44, "Input",ExpressionUUID->"f7d66c95-f08c-4d84-b314-2f45fbf20ac0"],
Cell[615699, 15849, 11491, 295, 500, "Input",ExpressionUUID->"28853c4f-7992-4872-bea5-e9d741ec72e6"],
Cell[CellGroupData[{
Cell[627215, 16148, 369, 9, 44, "Input",ExpressionUUID->"9a075d37-0237-4fc0-929c-b93c2e29b072"],
Cell[627587, 16159, 372, 7, 63, "Output",ExpressionUUID->"1f8cb292-ed59-464f-afdb-79b9890efce5"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[628032, 16174, 266, 4, 101, "Chapter",ExpressionUUID->"696dbf10-419c-4909-862c-07767c65f5d7"],
Cell[CellGroupData[{
Cell[628323, 16182, 205, 4, 99, "Section",ExpressionUUID->"3658ce82-7c13-4f5c-bd91-e51ec014fde5"],
Cell[628531, 16188, 5297, 161, 521, "Input",ExpressionUUID->"b88e95cc-ceb7-45ad-9768-8e9e4e9a93ce"],
Cell[633831, 16351, 658, 14, 44, "Input",ExpressionUUID->"bd9ce947-01b6-4f1b-8459-8eb124402101"],
Cell[CellGroupData[{
Cell[634514, 16369, 424, 10, 74, "Input",ExpressionUUID->"53f12db3-8523-45fa-9ac7-196a6a9f69a1"],
Cell[634941, 16381, 436, 8, 50, "Output",ExpressionUUID->"63a518d9-6808-4f78-8258-bf3feec94010"],
Cell[635380, 16391, 391, 6, 50, "Output",ExpressionUUID->"71eac3d2-5211-4147-8046-2b477592765d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635808, 16402, 366, 8, 44, "Input",ExpressionUUID->"688ba68f-6749-4577-84da-30a205dff096"],
Cell[636177, 16412, 401, 7, 50, "Output",ExpressionUUID->"82d456fc-df13-453e-abfa-640c41c7f0db"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[636627, 16425, 259, 4, 76, "Section",ExpressionUUID->"e392f53d-1b9c-493b-b027-b92abbbf655f"],
Cell[636889, 16431, 688, 17, 44, "Input",ExpressionUUID->"aaeaede9-ec14-437b-8963-3f1489f85336"],
Cell[CellGroupData[{
Cell[637602, 16452, 9885, 270, 1326, "Input",ExpressionUUID->"73470770-2b41-46b6-b573-9635a246eb1e"],
Cell[647490, 16724, 1159, 31, 52, "Output",ExpressionUUID->"a7e66c00-97a3-40b2-9c71-f71a00515282"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648686, 16760, 923, 20, 44, "Input",ExpressionUUID->"844c2cb0-f0a3-4d19-bea0-435029ccb8b2"],
Cell[649612, 16782, 1941, 55, 74, "Output",ExpressionUUID->"17ef8232-d188-4129-a07c-6b91f296b3e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[651590, 16842, 246, 4, 74, "Input",ExpressionUUID->"c8a4f445-f172-45ba-9160-9c347f7ea014"],
Cell[651839, 16848, 535, 15, 74, "Output",ExpressionUUID->"9e2fc7cd-5700-4d2b-b617-33f2e470673f"],
Cell[652377, 16865, 341, 8, 79, "Output",ExpressionUUID->"29f70180-bffb-4ea3-97c5-1d38439e94f1"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[652779, 16880, 313, 5, 101, "Chapter",ExpressionUUID->"a84de0aa-d8a0-4648-bb72-33487a66bcb6"],
Cell[CellGroupData[{
Cell[653117, 16889, 204, 4, 99, "Section",ExpressionUUID->"04869ac2-a947-450d-843f-b5d85e592453"],
Cell[653324, 16895, 267, 7, 61, "Input",ExpressionUUID->"6fa2e615-95bb-47e2-8e8b-a3707bec0ba9"],
Cell[653594, 16904, 8405, 212, 432, "Input",ExpressionUUID->"7edefa50-ff6d-4b97-a746-482b77991ee3"],
Cell[662002, 17118, 664, 14, 44, "Input",ExpressionUUID->"05914c74-c949-4471-93f0-08f286483597"],
Cell[CellGroupData[{
Cell[662691, 17136, 319, 8, 74, "Input",ExpressionUUID->"06996aac-fba8-4a4b-b0b4-fc38f8b2668a"],
Cell[663013, 17146, 247, 6, 50, "Output",ExpressionUUID->"3c2b52d3-7e2f-469b-885b-a40573471931"],
Cell[663263, 17154, 1532, 45, 77, "Output",ExpressionUUID->"5ae8c03f-15b5-47c1-af43-6abcadd711b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[664832, 17204, 247, 6, 44, "Input",ExpressionUUID->"38bed423-25cd-45ae-9383-597d8920b561"],
Cell[665082, 17212, 280, 6, 50, "Output",ExpressionUUID->"ddb4da88-a27a-496c-984a-b20147af8d6f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[665411, 17224, 350, 5, 76, "Section",ExpressionUUID->"48f8307c-ea0f-43aa-9b58-3f5d082a8b0a"],
Cell[665764, 17231, 818, 25, 46, "Input",ExpressionUUID->"2eb4acee-62a0-4579-901a-bb00e693dcad"],
Cell[CellGroupData[{
Cell[666607, 17260, 4154, 114, 258, "Input",ExpressionUUID->"9b2c715d-58d3-415f-8c4b-78d563752357"],
Cell[670764, 17376, 1437, 24, 50, "Output",ExpressionUUID->"b28425fd-9e78-4485-9eca-2f2ef7c1eb3b"],
Cell[672204, 17402, 1437, 24, 50, "Output",ExpressionUUID->"2d82a241-9f2e-49a6-a959-ca1c80ac872c"],
Cell[673644, 17428, 1437, 24, 50, "Output",ExpressionUUID->"1a44fdaf-809e-4e7c-b957-beb43c9dd393"],
Cell[675084, 17454, 1437, 24, 50, "Output",ExpressionUUID->"1ecf5e1f-6580-4908-beb0-9c4784d3ddb2"],
Cell[676524, 17480, 1437, 24, 50, "Output",ExpressionUUID->"f0d64070-4ffe-4ed4-8e69-634e8ec127a9"],
Cell[677964, 17506, 1437, 24, 50, "Output",ExpressionUUID->"03ea2566-5ae8-4c4f-8f67-3d3f016ae87c"],
Cell[679404, 17532, 1437, 24, 50, "Output",ExpressionUUID->"15a61e3f-cbc0-4a91-b28c-5fe8b568ac13"],
Cell[680844, 17558, 1437, 24, 50, "Output",ExpressionUUID->"81de9d5b-3c3e-49af-a074-561ba2dad187"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[682330, 17588, 215, 4, 76, "Section",ExpressionUUID->"eea0518b-5e33-4333-8d6c-031f8ad4871a"],
Cell[682548, 17594, 498, 14, 44, "Input",ExpressionUUID->"b7a9d46a-1161-46c3-8a77-ebf3799f0949"],
Cell[CellGroupData[{
Cell[683071, 17612, 7928, 176, 477, "Input",ExpressionUUID->"524dbe7b-92de-4ac7-953f-aa04f0fb2a6f"],
Cell[691002, 17790, 1712, 51, 180, "Output",ExpressionUUID->"1a610a63-e14b-462c-94c5-6cf838abcd32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692751, 17846, 627, 13, 44, "Input",ExpressionUUID->"bd332339-14ad-4ab7-bdd7-19e7a586a4c9"],
Cell[693381, 17861, 2843, 73, 85, "Output",ExpressionUUID->"d6dd1012-645e-405d-9e83-42367d4687f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696261, 17939, 348, 8, 44, "Input",ExpressionUUID->"7002097f-8e49-4df9-b278-4acd5429f100"],
Cell[696612, 17949, 624, 17, 77, "Output",ExpressionUUID->"b937a568-4f57-4f43-be1d-c3d970be40d0"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[697297, 17973, 262, 4, 101, "Chapter",ExpressionUUID->"932d6376-5152-4803-80c5-697a3b1f8c57"],
Cell[CellGroupData[{
Cell[697584, 17981, 180, 3, 99, "Section",ExpressionUUID->"a0380abf-c4d4-4f05-8562-67314c6759fe"],
Cell[697767, 17986, 11610, 318, 626, "Input",ExpressionUUID->"71d31088-dea5-47bd-97c8-ee27d9bf022b"],
Cell[709380, 18306, 643, 14, 44, "Input",ExpressionUUID->"96a39ddf-1081-4041-bebc-604649cf3731"],
Cell[CellGroupData[{
Cell[710048, 18324, 475, 11, 74, "Input",ExpressionUUID->"42ef45ae-32ed-4d3f-bd53-675cce92dded"],
Cell[710526, 18337, 394, 8, 50, "Output",ExpressionUUID->"67d86143-9480-49b0-897e-782f6006380d"],
Cell[710923, 18347, 1154, 31, 74, "Output",ExpressionUUID->"73596e8c-0a23-473a-845d-037d94a9960f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[712114, 18383, 305, 5, 44, "Input",ExpressionUUID->"345db85c-e64d-420c-9790-b0d74932004e"],
Cell[712422, 18390, 356, 7, 50, "Output",ExpressionUUID->"99452470-1481-4ead-b349-1679a8d1578c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[712827, 18403, 189, 3, 76, "Section",ExpressionUUID->"50241b24-123d-45e1-a3ba-a7dadf2011fb"],
Cell[713019, 18408, 787, 18, 92, "Input",ExpressionUUID->"a7799b71-b9c3-4500-ac2f-f21bf12f2043"],
Cell[CellGroupData[{
Cell[713831, 18430, 12243, 326, 1424, "Input",ExpressionUUID->"0723c71b-d502-4ed2-8457-b68a5da808ad"],
Cell[726077, 18758, 2089, 44, 52, "Output",ExpressionUUID->"52b173bc-f6d6-4fdf-8245-557ab40efafe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[728203, 18807, 923, 20, 44, "Input",ExpressionUUID->"b13c5b6a-ba29-48cb-84d6-79c027570d49"],
Cell[729129, 18829, 1916, 56, 74, "Output",ExpressionUUID->"c0267b06-2ab7-42c4-834b-fa1826e0b8a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[731082, 18890, 359, 6, 74, "Input",ExpressionUUID->"312757de-ed1e-4286-a2ac-1b02f1864b70"],
Cell[731444, 18898, 510, 14, 71, "Output",ExpressionUUID->"c027850c-8bf4-4d74-a700-1e1d5ea66e94"],
Cell[731957, 18914, 365, 9, 79, "Output",ExpressionUUID->"eec47da0-d261-403c-98dc-ae78aaf57c30"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[732383, 18930, 263, 4, 101, "Chapter",ExpressionUUID->"57883675-1202-4d72-bc34-7f3aa4b6b8f0"],
Cell[CellGroupData[{
Cell[732671, 18938, 162, 3, 99, "Section",ExpressionUUID->"2ad5dce9-b53b-4e0f-bbbf-24ec1ad21327"],
Cell[732836, 18943, 267, 7, 61, "Input",ExpressionUUID->"01274acd-0284-4d5b-87ac-e4db8052804f"],
Cell[733106, 18952, 10244, 283, 536, "Input",ExpressionUUID->"3df5926d-9565-496d-9778-b03740cc4ce3"],
Cell[743353, 19237, 631, 14, 44, "Input",ExpressionUUID->"45685acc-c9e9-4874-a320-67794a501295"],
Cell[CellGroupData[{
Cell[744009, 19255, 526, 11, 74, "Input",ExpressionUUID->"2a38294c-81fc-4ad7-9ad8-0702b476bb3c"],
Cell[744538, 19268, 468, 9, 50, "Output",ExpressionUUID->"2e08c840-ade8-461e-bb25-20c5d53e90d8"],
Cell[745009, 19279, 1939, 53, 77, "Output",ExpressionUUID->"78062233-d715-4808-b05d-49fae7821998"]
}, Open  ]],
Cell[CellGroupData[{
Cell[746985, 19337, 393, 8, 44, "Input",ExpressionUUID->"b2dfdea6-aa7d-4d96-a81f-b7d84ae7fd77"],
Cell[747381, 19347, 408, 7, 50, "Output",ExpressionUUID->"9716c8e8-fdc8-4b8c-8460-82265cdbad70"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[747838, 19360, 324, 5, 76, "Section",ExpressionUUID->"b6db5495-c707-47d8-b224-c2c039988f34"],
Cell[748165, 19367, 681, 20, 46, "Input",ExpressionUUID->"235bfab8-ebe5-4325-8521-307593ed8129"],
Cell[CellGroupData[{
Cell[748871, 19391, 3860, 108, 258, "Input",ExpressionUUID->"7c8c3e5f-2a55-442e-a935-6be69464536a"],
Cell[752734, 19501, 681, 13, 50, "Output",ExpressionUUID->"a936f220-013c-42de-8b85-ee7f4dbff6c2"],
Cell[753418, 19516, 679, 13, 50, "Output",ExpressionUUID->"80ab37f2-f33b-47ea-ba6c-5600bfc4bee8"],
Cell[754100, 19531, 681, 13, 50, "Output",ExpressionUUID->"8c46bf5f-6a3e-419a-b8c7-d781b7f7ae28"],
Cell[754784, 19546, 679, 13, 50, "Output",ExpressionUUID->"6e9ef1ab-160d-4919-8087-1d869294b2bb"],
Cell[755466, 19561, 679, 13, 50, "Output",ExpressionUUID->"ab5fbc46-6e25-458c-8916-2b3ee54dc7c1"],
Cell[756148, 19576, 679, 13, 50, "Output",ExpressionUUID->"06cb6f74-d4c7-4e99-be77-1f9c7d92dec1"],
Cell[756830, 19591, 681, 13, 50, "Output",ExpressionUUID->"d48b5832-878f-46af-86bd-06e03aa71e8f"],
Cell[757514, 19606, 681, 13, 50, "Output",ExpressionUUID->"3ee824ab-39a4-45ba-ab44-cf5fc98848c1"]
}, Open  ]],
Cell[758210, 19622, 2321, 66, 139, "Input",ExpressionUUID->"a6b24b25-cf96-4ef2-84c4-02a3ba261def"],
Cell[CellGroupData[{
Cell[760556, 19692, 2427, 65, 406, "Input",ExpressionUUID->"e363ecbb-e6a2-4319-b69a-dd4ca18cdbd3"],
Cell[762986, 19759, 1112, 25, 69, "Output",ExpressionUUID->"79a375da-bba2-4fb9-a871-4d2d7e329f1f"],
Cell[764101, 19786, 1114, 25, 69, "Output",ExpressionUUID->"5d4a33d1-7f78-46a8-9a96-1d25b1e41e07"],
Cell[765218, 19813, 1334, 32, 66, "Output",ExpressionUUID->"347c300f-67aa-4a59-ab1f-181b76e8649f"],
Cell[766555, 19847, 1558, 40, 66, "Output",ExpressionUUID->"4b85e14e-4c9c-4c0f-9d20-5bd2be4843d9"],
Cell[768116, 19889, 1524, 38, 66, "Output",ExpressionUUID->"47a25c9d-ba7d-4c54-be2f-4c3a73edb63a"],
Cell[769643, 19929, 1112, 25, 69, "Output",ExpressionUUID->"52dd1064-54ea-4357-b127-8370a3b3fdbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[770792, 19959, 957, 24, 135, "Input",ExpressionUUID->"b2eefc17-6a60-4c2a-b599-f9a2a1366a9e"],
Cell[771752, 19985, 815, 21, 69, "Output",ExpressionUUID->"4cc43ecb-ce3a-4897-b7b9-86d0b9c25162"],
Cell[772570, 20008, 913, 24, 69, "Output",ExpressionUUID->"20f2def2-7b26-42ba-8389-45ade591c824"],
Cell[773486, 20034, 277, 5, 50, "Output",ExpressionUUID->"e846225e-06b6-442b-8e5a-5b5c4ee13cdc"],
Cell[773766, 20041, 815, 21, 69, "Output",ExpressionUUID->"aa1cd561-4958-47a8-9b4a-f515c3b47da4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[774630, 20068, 217, 4, 76, "Section",ExpressionUUID->"1bc8c845-d943-4048-a25e-9b946858e580"],
Cell[774850, 20074, 788, 18, 44, "Input",ExpressionUUID->"855a5ed6-8a17-4d17-908b-fc45d87f51cc"],
Cell[CellGroupData[{
Cell[775663, 20096, 7112, 160, 503, "Input",ExpressionUUID->"777a00c5-48fc-440b-89df-c68fcd25e3db"],
Cell[782778, 20258, 3343, 73, 180, "Output",ExpressionUUID->"2250205a-d060-4f08-a27f-05f893122d49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[786158, 20336, 1100, 24, 44, "Input",ExpressionUUID->"bf99233b-648f-4252-af82-c6ebc7bc0626"],
Cell[787261, 20362, 3351, 87, 151, "Output",ExpressionUUID->"28ac5c7d-6a52-4770-9924-43afd965b19f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[790649, 20454, 2066, 58, 121, "Input",ExpressionUUID->"0ead5573-423c-457c-a9f2-13ee423d4752"],
Cell[792718, 20514, 627, 12, 50, "Output",ExpressionUUID->"fa773f3c-a9aa-4cba-a397-19e99101363d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[793382, 20531, 423, 9, 44, "Input",ExpressionUUID->"c13745c9-f93a-4395-82c5-60b958332a4f"],
Cell[793808, 20542, 628, 16, 77, "Output",ExpressionUUID->"e86c59a1-9889-485b-8e7b-787ae74045e1"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


